Transverse momentum dependent transversely polarized distributions at next-to-next-to-leading-order

We calculate the matching of the transversity and pretzelosity transverse momentum dependent distributions (TMD) on transversity collinear distribution at the next-to-next-to-leading order (NNLO). We find that the matching coefficient for pretzelosity distribution is zero, despite the matrix element for it is nontrivial. This result suggests that the pretzelosity matches a twist-4 distribution. The matching for transversity TMD distributions is provided for both parton distribution functions and fragmentation functions cases.

==> TransversityNNLO_complete_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    544429,      15858]
NotebookOptionsPosition[    530948,      15446]
NotebookOutlinePosition[    531461,      15464]
CellTagsIndexPosition[    531418,      15461]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["D. Gutierrez-Reyes, I.Scimemi, A.Vladimirov\nMatching \
coefficients for transversity TMD distributions at NNLO\nbased on \
arXiv:18??.????",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.666522273154051*^9, 3.666522362542626*^9}, {
  3.6665229892646303`*^9, 3.666523024653749*^9}, {3.6665230617999897`*^9, 
  3.666523130209692*^9}, {3.667109858035441*^9, 3.6671098600105543`*^9}, {
  3.7323436592051363`*^9, 3.732343690742332*^9}, {3.732344063301085*^9, 
  3.732344070514181*^9}, {3.732366037478148*^9, 3.732366040229745*^9}, {
  3.732366101731572*^9, 3.732366105290853*^9}, {3.7355504779383497`*^9, 
  3.735550523812539*^9}, {3.735636811687252*^9, 3.735636819927343*^9}, {
  3.735637261946917*^9, 3.735637303473515*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "Abstract:\nThis file contains the results of calculation of transversity \
and pretzelosity TMD PDF, and the small - b matching coefficients. The \
calculation for transversity TMD FF and the corresponding small - b matching \
coefficients are also included.\nThis is ",
 StyleBox["full",
  FontWeight->"Bold"],
 " version, that includes intermidiate expressions, and details."
}], "Text",
 CellChangeTimes->{{3.667109863303109*^9, 3.66710988221012*^9}, {
  3.667109932378805*^9, 3.667109980122349*^9}, {3.73234369917393*^9, 
  3.73234370897092*^9}, {3.735550531396453*^9, 3.7355506020806847`*^9}, {
  3.735636828754879*^9, 3.7356368370176888`*^9}},
 FontSize->14,
 Background->RGBColor[1, 0.85, 0.85]],

Cell["VERSION:1.0", "Text",
 CellChangeTimes->{{3.667109986302854*^9, 3.6671100518020563`*^9}, {
  3.6694513096130533`*^9, 3.669451315963746*^9}, {3.6705600485353203`*^9, 
  3.670560048995565*^9}},
 FontWeight->"Bold",
 Background->RGBColor[1, 0.5, 0]],

Cell[TextData[{
 StyleBox["Table of content :\n",
  FontSize->16],
 "\n",
 StyleBox["  ",
  FontWeight->"Bold"],
 StyleBox["Intermidiate results ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[":",
  FontSize->14],
 " ",
 StyleBox["(expressions for unsubtracted TMDs, soft factor, renormalization \
constants, as well as, their combination into TMD)",
  FontSlant->"Italic"],
 "\n \t1.Renormalization constants\n\t2.Soft factor\n\t3.Unsubstracted TMD \
PDFs\n\t4.Unsubstracted TMD FFs\n            5.Integrated PDFs\n\t\
6.Integrated FFs\n\t7. TMD PDFs\n\t8. TMD FFs\n\t9. Matching of TMD PDFs\n\t\
10. Matching of TMD FFs\n\t\n",
 StyleBox["Final expressions ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[":",
  FontSize->14],
 " ",
 StyleBox["(expressions for matching coefficeints, including Logarithmical \
part)",
  FontSlant->"Italic"],
 "\n\t1.Matching coefficients for TMD PDF (complete expression)\n\t2.Matching \
coefficients for TMD PDF (logarithmical part)\n\t3.Matching coefficients for \
TMD PDF (finite part)\n\t4.Matching coefficients for TMD FF (complete \
expression)\n\t5.Matching coefficients for TMD FF (logarithmical part)\n\t\
6.Matching coefficients for TMD FF (finite part)"
}], "Text",
 CellChangeTimes->{{3.666522402900646*^9, 3.666522580118088*^9}, {
  3.666522616872328*^9, 3.6665227159658012`*^9}, {3.666522807361539*^9, 
  3.6665229661900167`*^9}, {3.6665232748712187`*^9, 3.666523280494338*^9}, {
  3.6671098021621723`*^9, 3.667109836666388*^9}, {3.732343735473826*^9, 
  3.732343771268531*^9}, {3.735550634175967*^9, 3.735550787707921*^9}, {
  3.735550831558222*^9, 3.735550941157395*^9}},
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "List of variables:\n\ncoupling constant:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"as", "=", 
    FractionBox[
     SuperscriptBox["g", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], "2"]]}], TraditionalForm]]],
 "\n\nDimension regularization:\n\[Epsilon]=",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"4", "-", "d"}], "2"], TraditionalForm]]],
 ",  d=4-2\[Epsilon]\n\ncolor factors:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"CF", "=", 
    RowBox[{
     SubscriptBox["C", "F"], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["N", "c"], "2"], "-", "1"}], 
      RowBox[{"2", 
       SubscriptBox["N", "c"]}]]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"CA", "=", 
    RowBox[{
     SubscriptBox["C", "A"], "=", 
     SubscriptBox["N", "c"]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"TrNf", "=", 
    RowBox[{
     SubscriptBox["T", "r"], 
     SubscriptBox["N", "f"]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"TR", "=", 
    SubscriptBox["T", "r"]}], TraditionalForm]]],
 "\n\nLogarithms:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"L\[Mu]", " ", "=", " ", 
    RowBox[{"ln", "(", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["b", "T"], "2"], 
       SuperscriptBox["\[Mu]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["e", 
        RowBox[{
         RowBox[{"-", "2"}], 
         SubscriptBox["\[Gamma]", "E"]}]]}]], ")"}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"l\[Zeta]", "=", 
    RowBox[{"ln", "(", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "\[Zeta]"], ")"}]}], TraditionalForm]]],
 "\n\nSpecial function:\nDELTA[x] is Dirac delta-function\n\nPLUS \
Distributions:\nThrough all the file the following convention for \
plus-distributions is used:\nOnly the singular at x\[Rule]1 part of \
expression should be \
\[OpenCurlyDoubleQuote]plus\[CloseCurlyDoubleQuote]-regulated.\nI.e.\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "[", "x", "]"}], "=", 
    RowBox[{
     RowBox[{"fr", "[", "x", "]"}], "+", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"fs", "[", "x", "]"}], ")"}], "+"], " "}]}], TraditionalForm]]],
 "\nwhere\nfs[x]=Series[f[x],{x,1,-1}]\nfr[x]=f[x]-fs[x]"
}], "Text",
 CellChangeTimes->{{3.666523380018053*^9, 3.66652351861016*^9}, {
   3.6665237481337748`*^9, 3.666523767023068*^9}, {3.6665240093546886`*^9, 
   3.666524177869463*^9}, {3.666526946342763*^9, 3.666526970191567*^9}, {
   3.666614785299432*^9, 3.6666147888319273`*^9}, {3.670560074675117*^9, 
   3.67056027032362*^9}, {3.732343783263648*^9, 3.732343783492807*^9}, 
   3.735636863098029*^9},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Intermidiate results", "Chapter",
 CellChangeTimes->{{3.66652316504285*^9, 3.6665231736326513`*^9}}],

Cell[CellGroupData[{

Cell["Renomalization constants ", "Section",
 CellChangeTimes->{{3.666523194331572*^9, 3.666523203408736*^9}, {
   3.7323529617523746`*^9, 3.7323529634017153`*^9}, 3.7323590990679607`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2", "[", "n", "]"}], "=", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["Z", "2"], 
    RowBox[{"[", "n", "]"}]], " ", "quark", " ", "field", " ", 
   "renormalization", " ", "constant"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z3", "[", "n", "]"}], "=", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["Z", "3"], 
    RowBox[{"[", "n", "]"}]], "gluon", " ", "field", " ", "renormalization", 
   " ", "constant"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zq", "[", "n", "]"}], "=", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["Z", "q"], 
    RowBox[{"[", "n", "]"}]], "quark", " ", "TMD", " ", "operator", " ", 
   "renormalization", " ", "constant"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zg", "[", "n", "]"}], "=", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["Z", "g"], 
    RowBox[{"[", "n", "]"}]], "gluon", " ", "TMD", " ", "operator", " ", 
   "renormalization", " ", "constant"}]}]}], "Text",
 CellChangeTimes->{{3.666524504047064*^9, 3.6665245798287888`*^9}, {
  3.6665263946705723`*^9, 3.6665264286709423`*^9}},
 Background->GrayLevel[0.85]],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"Z2", ",", "Z3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "\[Epsilon]"], "CF"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", "2", "]"}], "=", 
   RowBox[{"CF", "  ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"CA", "+", 
        FractionBox["CF", "2"]}], 
       SuperscriptBox["\[Epsilon]", "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"17", " ", "CA"}], "4"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "CF"}], "4"], "+", "TrNf"}], "\[Epsilon]"]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6665245821763887`*^9, 3.6665246307025967`*^9}, {
  3.666524682830906*^9, 3.66652469608643*^9}, {3.6666077770057096`*^9, 
  3.666607782433756*^9}, {3.732353890729574*^9, 3.7323538936576023`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zq", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "CF"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", 
       SuperscriptBox["\[Epsilon]", "2"]], "+", 
      FractionBox[
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "l\[Zeta]"}]}], "\[Epsilon]"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zq", "[", "2", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["CF", "2"]}], 
     SuperscriptBox["\[Epsilon]", "4"]], "+", 
    FractionBox[
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11", " ", "CA"}], "+", 
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l\[Zeta]"}], ")"}]}], "-", 
        RowBox[{"4", " ", "TrNf"}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
    FractionBox[
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"50", "+", 
           RowBox[{"66", " ", "l\[Zeta]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "CF", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "l\[Zeta]"}], ")"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "l\[Zeta]"}]}], ")"}], " ", "TrNf"}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{"18", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"108", " ", "\[Epsilon]"}]], "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"92", "+", 
             RowBox[{"60", " ", "l\[Zeta]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
          RowBox[{"27", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1420"}], "-", 
          RowBox[{"99", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"12", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "67"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"1404", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6665259168725977`*^9, 3.666525925644556*^9}, {
   3.666526014238552*^9, 3.666526025038801*^9}, {3.666526350672961*^9, 
   3.6665263855958757`*^9}, 3.6665284390432243`*^9, 3.6665285046641493`*^9, 
   3.666603730117667*^9, {3.666603835635193*^9, 3.66660383586449*^9}, 
   3.666604377825911*^9, {3.666604714894005*^9, 3.666604725024456*^9}, 
   3.666688104256589*^9, {3.73235386752838*^9, 3.732353874618984*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Soft factor ", "Section",
 CellChangeTimes->{{3.666523207340682*^9, 3.6665232158956413`*^9}, {
   3.7323529646627827`*^9, 3.732352966398045*^9}, 3.732359101404839*^9}],

Cell[TextData[{
 "The soft factor is universal for all TMDs. \nSoft factor is defined as \n\
S=exp(as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S1", "+", 
    RowBox[{
     SuperscriptBox["as", "2"], "S2"}]}], TraditionalForm]]],
 ")\nThe flavour dependance is given by CK, that is CA for adjoint Wilson \
lines, and CF for fundamental Wilson lines."
}], "Text",
 CellChangeTimes->{{3.66652385941327*^9, 3.666524006326487*^9}, {
  3.666524215527958*^9, 3.66652422784909*^9}},
 Background->GrayLevel[0.85]],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{"CK", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "l\[Zeta]", " ", "L\[Mu]"}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["L\[Mu]", "2"]}], "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
      FractionBox["4", 
       SuperscriptBox["\[Epsilon]", "2"]], "+", 
      RowBox[{"8", " ", "L\[Mu]", " ", 
       RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "l\[Zeta]"}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], "\[Epsilon]"], "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "-", 
            FractionBox[
             SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["L\[Mu]", "3"]}], "+", 
            RowBox[{"L\[Mu]", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["L\[Mu]", "4"], "2"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L\[Mu]", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "2"], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "40"], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "l\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["L\[Mu]", "3"]}], "-", 
            RowBox[{"L\[Mu]", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "L\[Mu]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["L\[Mu]", "3"]}], "+", 
            RowBox[{"L\[Mu]", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.66652382610797*^9, 3.6665238565972157`*^9}, 
   3.666524294219962*^9, 3.666526309510354*^9}],

Cell[BoxData[
 RowBox[{"Clear", "[", "S2", "]"}]], "Input",
 CellChangeTimes->{{3.732357539097307*^9, 3.732357544567491*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{"CK", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"11", " ", "CA"}], "-", 
        RowBox[{"4", " ", "TrNf"}]}], 
       SuperscriptBox["\[Epsilon]", "3"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["2", "3"], " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", "TrNf"}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "67"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"36", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], 
       SuperscriptBox["\[Epsilon]", "2"]], "+", 
      RowBox[{
       FractionBox["2", "27"], " ", "l\[Zeta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"30", " ", "L\[Mu]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["L\[Mu]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "404"}], "-", 
            RowBox[{"99", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            RowBox[{"6", " ", "L\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"378", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["4", "27"], " ", 
       RowBox[{"Log", "[", "\[Delta]p", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"30", " ", "L\[Mu]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["L\[Mu]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "404"}], "-", 
            RowBox[{"99", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            RowBox[{"6", " ", "L\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"378", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "\[Epsilon]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["2", "9"], " ", "l\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"20", " ", "TrNf"}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"20", " ", "TrNf"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "54"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"56", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "808"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"33", "+", 
                  RowBox[{"36", " ", "L\[Mu]"}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"54", " ", 
                RowBox[{"Log", "[", "256", "]"}]}], "+", 
               RowBox[{"36", " ", "L\[Mu]", " ", 
                RowBox[{"Log", "[", "4096", "]"}]}], "+", 
               RowBox[{"270", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "162"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "TrNf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "328"}], "+", 
            RowBox[{"180", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["L\[Mu]", "3"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"36", " ", "L\[Mu]", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"252", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"792", " ", 
             SuperscriptBox["L\[Mu]", "3"]}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["L\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"67", "+", 
               RowBox[{"18", " ", 
                RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"67", "+", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
               RowBox[{"Log", "[", "4096", "]"}]}], ")"}]}], "+", 
            RowBox[{"36", " ", "L\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Log", "[", "4096", "]"}]}], "-", 
               RowBox[{"81", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1214", "+", 
               RowBox[{"54", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
               RowBox[{"324", " ", 
                RowBox[{"Log", "[", "4", "]"}]}], "+", 
               RowBox[{"1296", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"4", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "-", 
               RowBox[{"693", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"1134", " ", 
                RowBox[{"Log", "[", "2", "]"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.666524298403911*^9, 3.666524299649824*^9}, {
   3.666524346669908*^9, 3.666524348463471*^9}, 3.666526328842695*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["unsubtracted TMD PDFs ", "Section",
 CellChangeTimes->{{3.666523222936687*^9, 3.6665232229385853`*^9}, 
   3.66652325327947*^9, {3.732352967777166*^9, 3.732352969729439*^9}, 
   3.732359104260996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", 
   RowBox[{
    RowBox[{"f", "\[LeftArrow]", "r"}], ",", "n"}], "]"}], "=", 
  SuperscriptBox[
   SubscriptBox["\[CapitalPhi]", 
    RowBox[{"f", "\[LeftArrow]", "r"}]], 
   RowBox[{"[", "n", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{"NLO", " ", "expressions", " ", "are", " ", "given", " ", "up", " ", 
  "to", " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", "order"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Singularities", " ", "at", " ", "x"}], "\[Rule]", 
  RowBox[{
   RowBox[{"1", " ", "understood", " ", "as", " ", "\"\<plus\>\""}], "-", 
   "distribution"}]}]}], "Text",
 CellChangeTimes->{{3.666526538613265*^9, 3.66652662118184*^9}, {
  3.666526916776651*^9, 3.6665269384785843`*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Q \[LeftArrow] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "0"}], "]"}], "=", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{"CF", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "x"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Epsilon]"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["L\[Mu]", "2"], " ", "x", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["L\[Mu]", "3"], " ", "x", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
      RowBox[{"L\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "x"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "\[Epsilon]"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "\[Epsilon]", " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]", " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          SuperscriptBox["L\[Mu]", "3"], " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{"L\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"], " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{"CF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "4", " ", "TrNf", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "74"}], "-", 
            RowBox[{"6", " ", "L\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"3", " ", "L\[Mu]"}]}], ")"}]}], "+", 
            RowBox[{"9", " ", "x"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"12", " ", "L\[Mu]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"30", " ", "L\[Mu]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["L\[Mu]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"DELTA", "[", 
           RowBox[{"1", "-", "x"}], "]"}], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Epsilon]", "2"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "44"}], " ", "x"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              RowBox[{"DELTA", "[", 
               RowBox[{"1", "-", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], "+", 
                RowBox[{"Log", "[", "4096", "]"}], "-", 
                RowBox[{"44", " ", 
                 RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
         RowBox[{
          FractionBox["8", "3"], " ", "TrNf", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["x", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}]], "+", 
            RowBox[{
             RowBox[{"DELTA", "[", 
              RowBox[{"1", "-", "x"}], "]"}], " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"4", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", "x"}], "]"}]}], "+", 
                RowBox[{"Log", "[", "x", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              RowBox[{"DELTA", "[", 
               RowBox[{"1", "-", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Delta]p", "]"}], "2"]}]}], ")"}]}]}],
             ")"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "\[Epsilon]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["8", "9"], " ", "TrNf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"x", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}]]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"DELTA", "[", 
              RowBox[{"1", "-", "x"}], "]"}], " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], 
          RowBox[{"2", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"8", " ", "L\[Mu]"}]}], ")"}], " ", "x", " ", 
                 RowBox[{"Log", "[", "x", "]"}]}], "-", 
                RowBox[{"4", " ", "x", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", "x"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "L\[Mu]"}], "+", 
                   RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], "+", 
                RowBox[{"16", " ", "L\[Mu]", " ", "x", " ", 
                 RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "L\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              RowBox[{"DELTA", "[", 
               RowBox[{"1", "-", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Delta]p", "]"}], "2"]}]}], ")"}]}]}],
             ")"}]}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "152"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                   RowBox[{"9", " ", "x"}]}], ")"}]}], "-", 
                RowBox[{"6", " ", "x", " ", 
                 RowBox[{"Log", "[", "x", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              RowBox[{"DELTA", "[", 
               RowBox[{"1", "-", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "L\[Mu]", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"72", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "L\[Mu]"}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"67", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "-", 
                RowBox[{"81", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"DELTA", "[", 
           RowBox[{"1", "-", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "\[Delta]p", "]"}], "2"]}]}], ")"}]}], "+", 
         
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "L\[Mu]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
            RowBox[{"8", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], "+", 
               RowBox[{"6", " ", "x"}]}], ")"}], " ", 
             RowBox[{"ArcTanh", "[", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
            RowBox[{"36", " ", "x", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "x"}], "]"}], "2"], " ", 
             RowBox[{"Log", "[", "x", "]"}]}], "+", 
            RowBox[{"3", " ", "x", " ", 
             RowBox[{"Log", "[", "x", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", "L\[Mu]"}]}], ")"}], " ", "L\[Mu]"}]}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "x"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"7", " ", "x"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["L\[Mu]", "2"], " ", "x"}], "+", 
               RowBox[{"2", " ", "x", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "L\[Mu]"}], "+", 
                  RowBox[{"Log", "[", "x", "]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["L\[Mu]", "2"]}], "+", 
                  SuperscriptBox["\[Pi]", "2"], "+", 
                  RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
            RowBox[{"24", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", "x"}], "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", "x"}], "]"}]}], "+", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "-", "x"}]}], "]"}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"3", ",", "x"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"216", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "63"}], "+", 
            RowBox[{"99", " ", 
             SuperscriptBox["L\[Mu]", "2"], " ", "x"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"530", "-", 
               RowBox[{"63", " ", "x"}]}], ")"}], " ", "x"}], "-", 
            RowBox[{"3", " ", "L\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "152"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}]}], 
              ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "x"}], "]"}]}], "+", 
            RowBox[{"72", " ", "x", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "x"}], "]"}], "2"], " ", 
             RowBox[{"Log", "[", "x", "]"}]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"Log", "[", "x", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"38", "+", 
                  RowBox[{"33", " ", "L\[Mu]"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"12", " ", "L\[Mu]"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"36", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", "x"}], "]"}], "+", 
                  RowBox[{"Log", "[", "x", "]"}]}], ")"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"1", "-", "x"}]}], "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"3", ",", "x"}], "]"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"DELTA", "[", 
           RowBox[{"1", "-", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"404", "+", 
               RowBox[{"3", " ", "L\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"134", "+", 
                  RowBox[{"33", " ", "L\[Mu]"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"378", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "+", 
               RowBox[{"26", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"Log", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["L\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], "+", 
                  RowBox[{"Log", "[", "4096", "]"}]}], ")"}]}], "-", 
               RowBox[{"48", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Log", "[", "16", "]"}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{"PolyLog", "[", 
                    RowBox[{"4", ",", 
                    FractionBox["1", "2"]}], "]"}]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", "2", ",", 
                    FractionBox["1", "2"]}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"306", " ", 
                RowBox[{"Log", "[", "2", "]"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"24", " ", "L\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   RowBox[{"Log", "[", "2", "]"}]}], "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
  3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
  3.6665268686130657`*^9}, {3.6665270680784903`*^9, 3.6665270813449783`*^9}, {
  3.666527564673554*^9, 3.666527582187051*^9}, {3.6665277898748493`*^9, 
  3.666527818226328*^9}, {3.732352095485364*^9, 3.732352122535631*^9}, {
  3.7323522006195583`*^9, 3.732352202785858*^9}, {3.7323528570827837`*^9, 
  3.732352864484601*^9}, {3.732353699715567*^9, 3.732353700199278*^9}, {
  3.7323537421525583`*^9, 3.732353777520165*^9}, {3.732354494193198*^9, 
  3.732354504492201*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[LeftArrow] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, 
   3.6670314469013243`*^9, {3.667036019342422*^9, 3.6670360336384068`*^9}, {
   3.6670360703907557`*^9, 3.667036108746397*^9}, {3.667036142922861*^9, 
   3.6670361429230137`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "0"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"6", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
        RowBox[{"24", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], "+", 
        RowBox[{"24", " ", "x", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", "\[Epsilon]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"6", " ", "L\[Mu]"}], "+", 
       RowBox[{"4", " ", "L\[Mu]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"6", " ", "L\[Mu]", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "-", 
       RowBox[{"12", " ", "L\[Mu]", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}]}], "+", 
       RowBox[{"48", " ", "L\[Mu]", " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}]}], "+", 
       RowBox[{"12", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}]}], "-", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], "2"]}], "+", 
       RowBox[{"8", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], "3"]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "x"}]}], "]"}]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L\[Mu]"}], "-", 
          RowBox[{"Log", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"48", " ", "x", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "x"}], "]"}]}], "-", 
       RowBox[{"48", " ", "x", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["x", 
           RowBox[{"1", "+", "x"}]]}], "]"}]}], "+", 
       RowBox[{"12", " ", "x", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.6665270680784903`*^9, 
   3.6665270813449783`*^9}, {3.666527564673554*^9, 3.666527582187051*^9}, {
   3.6665277898748493`*^9, 3.666527818226328*^9}, {3.6670314566054363`*^9, 
   3.6670314865576277`*^9}, {3.66703156170682*^9, 3.667031593278205*^9}, {
   3.6670361510347233`*^9, 3.6670361556046543`*^9}, 3.667036200010766*^9, 
   3.732352897121562*^9, {3.7323529418575373`*^9, 3.732352945484315*^9}, {
   3.73235871930968*^9, 3.732358744487257*^9}, {3.735552347126649*^9, 
   3.735552349624722*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["unsubtracted TMD FFs", "Section",
 CellChangeTimes->{{3.666523226472077*^9, 3.6665232541835203`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", 
   RowBox[{
    RowBox[{"f", "\[LeftArrow]", "r"}], ",", "n"}], "]"}], "=", 
  RowBox[{
   SuperscriptBox["z", "2"], 
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"f", "\[LeftArrow]", "r"}]], 
    RowBox[{"[", "n", "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"NLO", " ", "expressions", " ", "are", " ", "given", " ", "up", " ", 
  "to", " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", "order"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Singularities", " ", "at", " ", "z"}], "\[Rule]", 
  RowBox[{
   RowBox[{"1", " ", "understood", " ", "as", " ", "\"\<plus\>\""}], "-", 
   "distribution"}]}]}], "Text",
 CellChangeTimes->{{3.666526538613265*^9, 3.66652662118184*^9}, {
  3.666526916776651*^9, 3.6665269384785843`*^9}, {3.6665973594617863`*^9, 
  3.666597373530216*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Q \[Rule] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
  3.666615055587883*^9, 3.6666150578807783`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "0"}], "]"}], "=", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{"CF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"L\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "z"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}]], "+", 
         RowBox[{"4", " ", 
          RowBox[{"DELTA", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "z"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]], "+", 
        RowBox[{"4", " ", 
         RowBox[{"DELTA", "[", 
          RowBox[{"1", "-", "z"}], "]"}], " ", 
         RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], "\[Epsilon]"], "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["L\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "z"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}]], "+", 
            RowBox[{"2", " ", 
             RowBox[{"DELTA", "[", 
              RowBox[{"1", "-", "z"}], "]"}], " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"6", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "z"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"DELTA", "[", 
             RowBox[{"1", "-", "z"}], "]"}], " ", 
            RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          SuperscriptBox["L\[Mu]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["z", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}]], "+", 
            RowBox[{
             RowBox[{"DELTA", "[", 
              RowBox[{"1", "-", "z"}], "]"}], " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "L\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"6", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}]}]}], ")"}], " ", 
               "z"}]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}]], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"DELTA", "[", 
              RowBox[{"1", "-", "z"}], "]"}], " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          RowBox[{"DELTA", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{"CF", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"37", "+", 
             RowBox[{"30", " ", "L\[Mu]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["L\[Mu]", "2"]}]}], ")"}], " ", "z"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"6", " ", "L\[Mu]"}]}], ")"}], " ", "z", " ", 
           RowBox[{"Log", "[", "z", "]"}]}], "-", 
          RowBox[{"9", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"22", " ", "CA", " ", "z"}], 
         RowBox[{"3", "-", 
          RowBox[{"3", " ", "z"}]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", "TrNf", " ", "z"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", "CF", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "z"}], "]"}]}], "+", 
            RowBox[{"Log", "[", "z", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]]}], 
       SuperscriptBox["\[Epsilon]", "2"]], "+", 
      RowBox[{
       FractionBox["1", "\[Epsilon]"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"8", " ", "TrNf", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "2", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"6", " ", "z"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"6", " ", "z", " ", 
             RowBox[{"ArcTanh", "[", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], "]"}]}], "+", 
            RowBox[{"3", " ", "z", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "z"}], "]"}]}], "-", 
            RowBox[{"48", " ", "L\[Mu]", " ", "z", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "z"}], "]"}]}], "+", 
            RowBox[{"6", " ", "z", " ", 
             RowBox[{"Log", "[", "z", "]"}]}], "+", 
            RowBox[{"24", " ", "L\[Mu]", " ", "z", " ", 
             RowBox[{"Log", "[", "z", "]"}]}], "+", 
            RowBox[{"24", " ", "z", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "z"}], "]"}], " ", 
             RowBox[{"Log", "[", "z", "]"}]}], "-", 
            RowBox[{"12", " ", "z", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
            RowBox[{"48", " ", "L\[Mu]", " ", "z", " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
            RowBox[{"12", " ", "z", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
            RowBox[{"12", " ", "z", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"9", "-", 
            RowBox[{"9", " ", "z"}]}]], 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"152", " ", "z"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"66", " ", "z", " ", 
              RowBox[{"Log", "[", "z", "]"}]}], "+", 
             RowBox[{"36", " ", "z", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}], " ", 
              RowBox[{"Log", "[", "z", "]"}]}], "-", 
             RowBox[{"18", " ", "z", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"36", " ", "z", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
             RowBox[{"36", " ", "z", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", "z"}], "]"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
      
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"12", " ", "L\[Mu]"}], "+", 
         RowBox[{"24", " ", "z"}], "-", 
         RowBox[{"24", " ", "L\[Mu]", " ", "z"}], "-", 
         RowBox[{"8", " ", "L\[Mu]", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"12", " ", "L\[Mu]", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"12", " ", "z", " ", 
          RowBox[{"ArcTanh", "[", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "z"}]}], "]"}]}], "-", 
         RowBox[{"24", " ", "L\[Mu]", " ", "z", " ", 
          RowBox[{"ArcTanh", "[", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "z"}]}], "]"}]}], "-", 
         RowBox[{"12", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"ArcTanh", "[", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "z"}]}], "]"}], "2"]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "+", 
         RowBox[{"48", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "+", 
         RowBox[{"12", " ", "L\[Mu]", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "+", 
         RowBox[{"3", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}], "2"]}], "+", 
         RowBox[{"24", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"24", " ", "L\[Mu]", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"6", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"96", " ", "L\[Mu]", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"36", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"6", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "-", 
         RowBox[{"48", " ", "L\[Mu]", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "-", 
         RowBox[{"36", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
         RowBox[{"16", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "3"]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "-", 
         RowBox[{"48", " ", "z", " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{"24", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L\[Mu]"}], "+", 
            RowBox[{"Log", "[", "z", "]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
         RowBox[{"24", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L\[Mu]"}], "+", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}]}], "+", 
         RowBox[{"24", " ", "z", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
         RowBox[{"144", " ", "z", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "z"}], "]"}]}], "-", 
         RowBox[{"144", " ", "z", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "CA", " ", 
       RowBox[{"(", 
        RowBox[{"126", "+", 
         RowBox[{"54", " ", "L\[Mu]"}], "-", 
         RowBox[{"1060", " ", "z"}], "-", 
         RowBox[{"912", " ", "L\[Mu]", " ", "z"}], "-", 
         RowBox[{"198", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "z"}], "+", 
         RowBox[{"126", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"54", " ", "L\[Mu]", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"54", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "+", 
         RowBox[{"510", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"396", " ", "L\[Mu]", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"216", " ", "L\[Mu]", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"216", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"99", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "-", 
         RowBox[{"108", " ", "L\[Mu]", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "-", 
         RowBox[{"108", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
         RowBox[{"54", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "3"]}], "+", 
         RowBox[{"108", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L\[Mu]"}], "+", 
            RowBox[{"Log", "[", "z", "]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
         RowBox[{"108", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L\[Mu]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "z"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}]}], "+", 
         RowBox[{"216", " ", "z", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
         RowBox[{"648", " ", "z", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "z"}], "]"}]}], "+", 
         RowBox[{"108", " ", "z", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["8", "27"]}], " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"30", " ", "L\[Mu]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["L\[Mu]", "2"]}]}], ")"}], " ", "TrNf", " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            FractionBox["1", "6"], " ", "CA", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "-", 
              RowBox[{"44", " ", 
               RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["8", "3"], " ", "TrNf", " ", 
            RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "3"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "\[Delta]p", "]"}], "2"]}]}], ")"}]}]}], 
          SuperscriptBox["\[Epsilon]", "2"]], "+", 
         RowBox[{
          FractionBox["1", "\[Epsilon]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["40", "9"]}], " ", "TrNf", " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "-", 
            RowBox[{
             FractionBox["8", "3"], " ", "CF", " ", "L\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "\[Delta]p", "]"}], "2"]}]}], ")"}]}], 
            "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Log", "[", "16", "]"}], "+", 
               RowBox[{"L\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   SuperscriptBox["\[Pi]", "2"], "3"], "+", 
                  RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "-", 
               RowBox[{
                FractionBox["2", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "67"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "-", 
               FractionBox[
                RowBox[{"9", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "2"]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "36"], " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "96"}], " ", 
             SuperscriptBox["L\[Mu]", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox["L\[Mu]", "2"]}], "+", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "\[Delta]p", "]"}], "2"]}], "-", 
            RowBox[{"720", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", "2", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"90", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["2", "27"], " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"404", "+", 
               RowBox[{"99", " ", 
                SuperscriptBox["L\[Mu]", "2"]}], "-", 
               RowBox[{"6", " ", "L\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "67"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"378", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "24"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "+", 
               RowBox[{"192", " ", 
                RowBox[{"Log", "[", "2", "]"}]}], "-", 
               RowBox[{"26", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"Log", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["L\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], "+", 
                  RowBox[{"Log", "[", "4096", "]"}]}], ")"}]}], "-", 
               RowBox[{"384", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"4", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "+", 
               RowBox[{"240", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", "2", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "+", 
               RowBox[{"24", " ", "L\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Log", "[", "256", "]"}], "-", 
                  RowBox[{"9", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"306", " ", 
                RowBox[{"Log", "[", "2", "]"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.6665270680784903`*^9, 
   3.6665270813449783`*^9}, {3.666527564673554*^9, 3.666527582187051*^9}, {
   3.6665277898748493`*^9, 3.666527818226328*^9}, {3.6665973409640493`*^9, 
   3.66659734796087*^9}, 3.666597427966579*^9, {3.6665974750267572`*^9, 
   3.666597475944158*^9}, {3.666600361341466*^9, 3.66660036196764*^9}, {
   3.666602783603713*^9, 3.6666027859852667`*^9}, 3.734430832543448*^9, {
   3.7344310790198517`*^9, 3.734431083488762*^9}, {3.734431140073094*^9, 
   3.734431146752658*^9}, 3.73443122852841*^9, {3.734589326926066*^9, 
   3.734589332183152*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[Rule] ",
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
   3.666615055587883*^9, 3.6666150578807783`*^9}, 3.66710635557757*^9, 
   3.6671076871327267`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "0"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "z"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}], "3"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"CA", "-", 
            RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "L\[Mu]", " ", 
          "z"}], 
         RowBox[{"1", "+", "z"}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], 
        RowBox[{"1", "+", "z"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "z"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "L\[Mu]", " ", 
         "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], 
        RowBox[{"1", "+", "z"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "L\[Mu]", " ", 
         "z"}], 
        RowBox[{"1", "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{"1", "+", "z"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "z"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "z", "]"}], "2"]}], 
       RowBox[{"1", "+", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
        RowBox[{"Log", "[", "z", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "z"}], "]"}]}], 
       RowBox[{"1", "+", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "z"}]}], "]"}]}], 
       RowBox[{"1", "+", "z"}]]}], "\[Epsilon]"], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"Log", "[", "z", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", "z"}]]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"L\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"4", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.6665270680784903`*^9, 
   3.6665270813449783`*^9}, {3.666527564673554*^9, 3.666527582187051*^9}, {
   3.6665277898748493`*^9, 3.666527818226328*^9}, {3.6665973409640493`*^9, 
   3.66659734796087*^9}, 3.666597427966579*^9, {3.6665974750267572`*^9, 
   3.666597475944158*^9}, {3.666600361341466*^9, 3.66660036196764*^9}, {
   3.666602783603713*^9, 3.6666027859852667`*^9}, {3.667106361376782*^9, 
   3.667106399483135*^9}, {3.667107693579515*^9, 3.6671077081300364`*^9}, 
   3.734431246633931*^9, {3.7344313466669064`*^9, 3.734431347978066*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["integrated PDFs ", "Section",
 CellChangeTimes->{{3.6665232305361834`*^9, 3.666523254927609*^9}, {
   3.732353539074444*^9, 3.732353541446673*^9}, 3.732359106671812*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"f", "\[LeftArrow]", "r"}], ",", "n"}], "]"}], "=", 
  SuperscriptBox[
   SubscriptBox["f", 
    RowBox[{"f", "\[LeftArrow]", "r"}]], 
   RowBox[{"[", "n", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Singularities", " ", "at", " ", "x"}], "\[Rule]", 
  RowBox[{
   RowBox[{"1", " ", "understood", " ", "as", " ", "\"\<plus\>\""}], "-", 
   "distribution"}]}]}], "Text",
 CellChangeTimes->{{3.666526538613265*^9, 3.66652662118184*^9}, {
  3.666526916776651*^9, 3.6665269384785843`*^9}, {3.666527009391827*^9, 
  3.666527042255334*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Q \[LeftArrow] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "CF"}], "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", "x"}], 
       RowBox[{"1", "-", "x"}]], "+", 
      RowBox[{
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "x"}], "]"}], 
       FractionBox["3", "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Epsilon]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"8", " ", "x"}], 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "-", 
             RowBox[{"2", " ", 
              RowBox[{"DELTA", "[", 
               RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["11", "2"], " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", "x"}], 
              RowBox[{"3", "-", 
               RowBox[{"3", " ", "x"}]}]], "+", 
             RowBox[{"DELTA", "[", 
              RowBox[{"1", "-", "x"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["CF", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["9", "2"], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}], " ", 
           RowBox[{"DELTA", "[", 
            RowBox[{"1", "-", "x"}], "]"}]}], "-", 
          FractionBox[
           RowBox[{"4", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "x"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "\[Epsilon]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["CF", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "x", "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]], "+", 
          RowBox[{
           RowBox[{"DELTA", "[", 
            RowBox[{"1", "-", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "4"]}], "+", 
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "9"], " ", "TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
              RowBox[{"DELTA", "[", 
               RowBox[{"1", "-", "x"}], "]"}]}], "-", 
             FractionBox[
              RowBox[{"8", " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"152", "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"9", " ", "x"}]}], ")"}], " ", "x"}], "+", 
               RowBox[{"6", " ", "x", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}]}], 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
             RowBox[{
              RowBox[{"DELTA", "[", 
               RowBox[{"1", "-", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["17", "12"]}], "-", 
                FractionBox[
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "9"], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.66652700670405*^9, 3.6665270079087963`*^9}, {
   3.666527089456964*^9, 3.6665270921515913`*^9}, {3.6665272235122337`*^9, 
   3.666527225175477*^9}, 3.6666045494669724`*^9, {3.666604658584145*^9, 
   3.666604659194139*^9}, {3.7323532710285797`*^9, 3.7323532957209463`*^9}, 
   3.732353461199604*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[LeftArrow] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, 
   3.667031609687106*^9, 3.667036213265295*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["CA", "2"]}], "+", "CF"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "+", 
        FractionBox[
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", "x", "]"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "x"}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}]]}], ")"}]}], "\[Epsilon]"]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.66652700670405*^9, 3.6665270079087963`*^9}, {
   3.666527089456964*^9, 3.6665270921515913`*^9}, {3.6665272235122337`*^9, 
   3.666527225175477*^9}, 3.6666045494669724`*^9, {3.666604658584145*^9, 
   3.666604659194139*^9}, {3.6670316207085943`*^9, 3.667031641159161*^9}, {
   3.667036230702012*^9, 3.667036263667954*^9}, 3.732353476907461*^9, {
   3.732353530808053*^9, 3.732353531166048*^9}, {3.735552369576557*^9, 
   3.735552369637507*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["integrated FFs", "Section",
 CellChangeTimes->{{3.666523234248355*^9, 3.666523255615521*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{
    RowBox[{"f", "\[LeftArrow]", "r"}], ",", "n"}], "]"}], "=", 
  SuperscriptBox[
   SubscriptBox["d", 
    RowBox[{"f", "\[LeftArrow]", "r"}]], 
   RowBox[{"[", "n", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Singularities", " ", "at", " ", "z"}], "\[Rule]", 
  RowBox[{
   RowBox[{"1", " ", "understood", " ", "as", " ", "\"\<plus\>\""}], "-", 
   "distribution"}]}]}], "Text",
 CellChangeTimes->{{3.666526538613265*^9, 3.66652662118184*^9}, {
  3.666526916776651*^9, 3.6665269384785843`*^9}, {3.666527009391827*^9, 
  3.666527042255334*^9}, {3.666597493305224*^9, 3.666597499642603*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Q \[Rule] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
  3.666615064459359*^9, 3.6666150651687737`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{"CF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "z"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", "\[Epsilon]"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "z"}], "]"}]}], "\[Epsilon]"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"CF", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"22", " ", "CA", " ", "z"}], 
          RowBox[{"3", "-", 
           RowBox[{"3", " ", "z"}]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", "TrNf", " ", "z"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["CF", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "2"], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}]}], "+", 
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"11", " ", "CA"}], "2"], "-", 
            RowBox[{"2", " ", "TrNf"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["CF", "2"], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], 
     SuperscriptBox["\[Epsilon]", "2"]], "+", 
    RowBox[{
     FractionBox["1", "\[Epsilon]"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["CF", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}], "-", 
           RowBox[{"4", " ", "z", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", "TrNf", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", 
                RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
          FractionBox[
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"152", " ", "z"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"66", " ", "z", " ", 
               RowBox[{"Log", "[", "z", "]"}]}], "-", 
              RowBox[{"18", " ", "z", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"9", "-", 
            RowBox[{"9", " ", "z"}]}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["CF", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "4"]}], "+", 
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
             
             RowBox[{"CA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["17", "12"]}], "-", 
                FractionBox[
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "9"], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.66652700670405*^9, 3.6665270079087963`*^9}, {
   3.666527089456964*^9, 3.6665270921515913`*^9}, {3.6665272235122337`*^9, 
   3.666527225175477*^9}, {3.666597525077149*^9, 3.666597535800171*^9}, {
   3.6666011145115337`*^9, 3.666601116455843*^9}, {3.666601509137022*^9, 
   3.6666015110236177`*^9}, 3.666601597914091*^9, 3.666601714586584*^9, 
   3.666602064759872*^9, {3.666602772838867*^9, 3.666602774110674*^9}, {
   3.734431425845809*^9, 3.7344314370851727`*^9}, 3.734431514625764*^9, {
   3.734588998071539*^9, 3.73458900251711*^9}, {3.734624833363484*^9, 
   3.734624834475334*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[Rule] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
   3.666615064459359*^9, 3.6666150651687737`*^9}, 3.667106413281556*^9, 
   3.667107722077894*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["CA", "2"]}], "+", "CF"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z", "+", 
        FractionBox[
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", "z", "]"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "z"}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"-", "z"}]}], "]"}]}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}]}]]}], ")"}]}], "\[Epsilon]"]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.66652700670405*^9, 3.6665270079087963`*^9}, {
   3.666527089456964*^9, 3.6665270921515913`*^9}, {3.6665272235122337`*^9, 
   3.666527225175477*^9}, {3.666597525077149*^9, 3.666597535800171*^9}, {
   3.6666011145115337`*^9, 3.666601116455843*^9}, {3.666601509137022*^9, 
   3.6666015110236177`*^9}, 3.666601597914091*^9, 3.666601714586584*^9, 
   3.666602064759872*^9, {3.666602772838867*^9, 3.666602774110674*^9}, {
   3.667106417471534*^9, 3.667106436816704*^9}, {3.667107733863077*^9, 
   3.6671077397122726`*^9}, {3.734589108457573*^9, 3.734589109828292*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["TMD PDFs ", "Section",
 CellChangeTimes->{{3.666523238088394*^9, 3.666523256343513*^9}, {
   3.732357768016199*^9, 3.732357770202182*^9}, 3.732359109162816*^9}],

Cell[TextData[{
 "In this section we recombine NLO and NNLO expressions for TMD PDF.\nThey \
are given by\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "1"}], "]"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["F", 
       RowBox[{"f", "\[LeftArrow]", 
        RowBox[{"f", "'"}]}]], 
      RowBox[{"[", "1", "]"}]], "=", 
     RowBox[{
      SuperscriptBox["\[CapitalPhi]", 
       RowBox[{"[", "1", "]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["S", 
         RowBox[{"[", "1", "]"}]], 
        SuperscriptBox["\[CapitalPhi]", 
         RowBox[{"[", "0", "]"}]]}], "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Z", "f"], 
          RowBox[{"[", "1", "]"}]], "-", 
         SuperscriptBox[
          SubscriptBox["Z", 
           RowBox[{"f", "'"}]], 
          RowBox[{"[", "1", "]"}]]}], ")"}], 
       SuperscriptBox["\[CapitalPhi]", 
        RowBox[{"[", "0", "]"}]]}]}]}]}], TraditionalForm]]],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "2"}], "]"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["F", 
       RowBox[{"f", "\[LeftArrow]", 
        RowBox[{"f", "'"}]}]], 
      RowBox[{"[", "2", "]"}]], "=", 
     RowBox[{
      SuperscriptBox["\[CapitalPhi]", 
       RowBox[{"[", "2", "]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["S", 
         RowBox[{"[", "1", "]"}]], 
        SuperscriptBox["\[CapitalPhi]", 
         RowBox[{"[", "1", "]"}]]}], "2"], "+", 
      RowBox[{
       FractionBox["3", "8"], 
       SuperscriptBox["S", 
        RowBox[{"[", "1", "]"}]], 
       SuperscriptBox["S", 
        RowBox[{"[", "1", "]"}]], 
       SuperscriptBox["\[CapitalPhi]", 
        RowBox[{"[", "0", "]"}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["S", 
            RowBox[{"[", "1", "]"}]], 
           SuperscriptBox["S", 
            RowBox[{"[", "1", "]"}]]}], "2"], "+", 
         SuperscriptBox["S", 
          RowBox[{"[", "2", "]"}]]}], ")"}], 
       FractionBox[
        SuperscriptBox["\[CapitalPhi]", 
         RowBox[{"[", "0", "]"}]], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Z", "f"], 
          RowBox[{"[", "1", "]"}]], "-", 
         SuperscriptBox[
          SubscriptBox["Z", 
           RowBox[{"f", "'"}]], 
          RowBox[{"[", "1", "]"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", 
          RowBox[{"[", "1", "]"}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["S", 
            RowBox[{"[", "1", "]"}]], 
           SuperscriptBox["\[CapitalPhi]", 
            RowBox[{"[", "0", "]"}]]}], "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Z", "f"], 
          RowBox[{"[", "2", "]"}]], "-", 
         SuperscriptBox[
          SubscriptBox["Z", 
           RowBox[{"f", "'"}]], 
          RowBox[{"[", "2", "]"}]], "-", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["Z", "f"], 
           RowBox[{"[", "1", "]"}]], 
          SuperscriptBox[
           SubscriptBox["Z", 
            RowBox[{"f", "'"}]], 
           RowBox[{"[", "1", "]"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["Z", 
            RowBox[{"f", "'"}]], 
           RowBox[{"[", "1", "]"}]], 
          SuperscriptBox[
           SubscriptBox["Z", 
            RowBox[{"f", "'"}]], 
           RowBox[{"[", "1", "]"}]]}]}], ")"}], 
       SuperscriptBox["\[CapitalPhi]", 
        RowBox[{"[", "0", "]"}]]}]}]}]}], TraditionalForm]]],
 ",\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", 
     RowBox[{"f", "'"}]], "=", 
    SubscriptBox["Z", 
     RowBox[{"2", ",", "3"}]]}], TraditionalForm]]],
 "\nIn the presented results one can observe the cancelation of \
rapidity-divegences (ln(\[Delta]p))"
}], "Text",
 CellChangeTimes->{{3.666527260494892*^9, 3.6665274642472677`*^9}, {
  3.666527537124927*^9, 3.666527549563635*^9}, {3.666527677901531*^9, 
  3.666527678138229*^9}, {3.66652786807458*^9, 3.666527913623707*^9}, {
  3.666527978823454*^9, 3.666528053200873*^9}, {3.6665280939076767`*^9, 
  3.666528183194318*^9}, {3.666600071540646*^9, 3.666600072298999*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Q \[LeftArrow] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{
           RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "-", 
         FractionBox[
          RowBox[{"S1", " ", 
           RowBox[{"\[CapitalPhi]", "[", 
            RowBox[{
             RowBox[{"q", "\[LeftArrow]", "q"}], ",", "0"}], "]"}]}], "2"], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zq", "[", "1", "]"}], "-", 
            RowBox[{"Z2", "[", "1", "]"}]}], ")"}], 
          RowBox[{"\[CapitalPhi]", "[", 
           RowBox[{
            RowBox[{"q", "\[LeftArrow]", "q"}], ",", "0"}], "]"}]}]}], "/.", 
        RowBox[{"CK", "\[Rule]", "CF"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "Lb", ",", 
      RowBox[{"DELTA", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666527490100459*^9, 3.666527532387908*^9}, {
   3.666527594917469*^9, 3.666527716371992*^9}, 3.66652786003537*^9, {
   3.666527920901701*^9, 3.666527927887475*^9}, 3.666528928861704*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", "x"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
     SuperscriptBox["L\[Mu]", "2"], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "x"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "-", 
    RowBox[{"3", " ", "CF", " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}]}], "\[Epsilon]"], "+", 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"CF", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", "CF", " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "x"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["L\[Mu]", "2"]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["L\[Mu]", "3"]}], "+", 
           RowBox[{"L\[Mu]", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.732353906345084*^9, 3.732354533701665*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{
           RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "-", 
         FractionBox[
          RowBox[{"S1", " ", 
           RowBox[{"\[CapitalPhi]", "[", 
            RowBox[{
             RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}]}], "2"], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["3", "4"], 
             SuperscriptBox["S1", "2"]}], "-", 
            FractionBox[
             SuperscriptBox["S1", "2"], "2"], "-", "S2"}], ")"}], 
          FractionBox[
           RowBox[{"\[CapitalPhi]", "[", 
            RowBox[{
             RowBox[{"q", "\[LeftArrow]", "q"}], ",", "0"}], "]"}], "2"]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zq", "[", "1", "]"}], "-", 
            RowBox[{"Z2", "[", "1", "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalPhi]", "[", 
             RowBox[{
              RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "-", 
            RowBox[{
             FractionBox["S1", "2"], " ", 
             RowBox[{"\[CapitalPhi]", "[", 
              RowBox[{
               RowBox[{"q", "\[LeftArrow]", "q"}], ",", "0"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zq", "[", "2", "]"}], "-", 
            RowBox[{"Z2", "[", "2", "]"}], "-", 
            RowBox[{
             RowBox[{"Zq", "[", "1", "]"}], 
             RowBox[{"Z2", "[", "1", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"Z2", "[", "1", "]"}], "2"]}], ")"}], 
          RowBox[{"\[CapitalPhi]", "[", 
           RowBox[{
            RowBox[{"q", "\[LeftArrow]", "q"}], ",", "0"}], "]"}]}]}], "/.", 
        RowBox[{"CK", "\[Rule]", "CF"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "L\[Mu]", ",", 
      RowBox[{"DELTA", "[", "_", "]"}], ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666528193218361*^9, 3.6665284019379053`*^9}, {
   3.666528540369749*^9, 3.666528541931628*^9}, {3.666528596314355*^9, 
   3.666528611145926*^9}, {3.6665286539356623`*^9, 3.666528679425953*^9}, {
   3.666528777463818*^9, 3.666528780032238*^9}, 3.666528932201703*^9, {
   3.7323561370570927`*^9, 3.732356150277376*^9}, {3.732357582480817*^9, 
   3.732357589549859*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["CF", "2"], " ", 
   SuperscriptBox["L\[Mu]", "4"], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["L\[Mu]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"20", " ", 
       SuperscriptBox["CF", "2"], " ", "x"}], 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "x"}]}]], "+", 
     RowBox[{
      FractionBox["2", "9"], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], " ", "CA"}], "-", 
        RowBox[{"9", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l\[Zeta]"}], ")"}]}], "+", 
        RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"7", " ", "x"}]}], ")"}]}], "+", 
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}]}], ")"}]}]}],
      ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x"}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "19"}], " ", "CA"}], "+", 
          RowBox[{"27", " ", "CF"}], "+", 
          RowBox[{"5", " ", "TrNf"}]}], ")"}], " ", "x"}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "CA"}], "-", 
         RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
   RowBox[{"Log", "[", "x", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", "CA"}], "+", 
          RowBox[{"9", " ", "CF"}], "+", 
          RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CF", "2"], " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "CA", " ", "CF", " ", "x", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "3"]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", "CA"}], "+", 
         RowBox[{"18", " ", "CF"}], "-", 
         RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33", " ", "CA"}], "+", 
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{"27", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"12", " ", "TrNf"}]}], ")"}], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["CF", "2"], " ", "x", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["CF", "2"], " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]]}], 
   SuperscriptBox["\[Epsilon]", "2"]], "+", 
  RowBox[{
   SuperscriptBox["L\[Mu]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", "CA"}], "+", 
         RowBox[{"9", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "18"], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "l\[Zeta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["l\[Zeta]", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "67"}], "+", 
           RowBox[{"33", " ", "l\[Zeta]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", "l\[Zeta]"}]}], ")"}], " ", "TrNf"}]}], ")"}], 
      " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["CF", "2"], " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["CF", "2"], " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
  RowBox[{"L\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"40", " ", "TrNf", " ", "x"}], "+", 
          RowBox[{"9", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", 
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"2", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}], "+", 
          
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "152"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"134", " ", "CA", " ", "l\[Zeta]"}], "-", 
        RowBox[{"3", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l\[Zeta]"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"6", " ", "l\[Zeta]"}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "10"}], " ", "l\[Zeta]"}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "TrNf"}]}], ")"}], " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"9", " ", "CF"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["CF", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", "CF", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "-", "x"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "CA"}], "+", 
      RowBox[{"5", " ", "CF"}]}], ")"}], " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", "x"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], 
   RowBox[{"CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{"30", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}]}]}], ")"}], " ", "x"}]}],
         ")"}]}], "-", 
      RowBox[{"4", " ", "TrNf", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "74"}], "+", 
            RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"63", "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "530"}], "+", 
            RowBox[{"63", " ", "x"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"72", " ", "CF", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"6", " ", "x"}]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "CA"}], "+", 
         RowBox[{"34", " ", "CF"}]}], ")"}], " ", "x", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "648"], " ", "CF", " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "27"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "l\[Zeta]", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"96", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", "TrNf", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "328"}], "-", 
        RowBox[{"336", " ", "l\[Zeta]"}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"252", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{"9712", "+", 
        RowBox[{"9696", " ", "l\[Zeta]"}], "-", 
        RowBox[{"1206", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"270", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
        RowBox[{"6480", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "2", ",", 
           FractionBox["1", "2"]}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{"308", "+", 
           RowBox[{"504", " ", "l\[Zeta]"}], "-", 
           RowBox[{"45", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "\[Epsilon]"], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "40"}], " ", "TrNf", " ", "x"}], "+", 
         RowBox[{"6", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "+", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "152"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
     RowBox[{
      SuperscriptBox["L\[Mu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["CF", "2"], " ", "x"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}]]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["CF", "2"], " ", 
         RowBox[{"DELTA", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"9", " ", "CF"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["CF", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", "CA", " ", "CF", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]], "+", 
     RowBox[{"L\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["CF", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}], " ", "x"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         SuperscriptBox["CF", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "l\[Zeta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         RowBox[{"DELTA", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"32", " ", 
          SuperscriptBox["CF", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["CF", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "36"], " ", "CF", " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "x"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
        RowBox[{"27", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "51"}], "-", 
           RowBox[{"44", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"216", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.7323553257594633`*^9, 3.732357063234899*^9, 
  3.7323576243339443`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", "x"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "+", 
    RowBox[{"CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
       SuperscriptBox["L\[Mu]", "2"], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "CF", " ", "x"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]], "-", 
      RowBox[{"3", " ", "CF", " ", 
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}]}], "\[Epsilon]"], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["L\[Mu]", "2"]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", "CF", " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["L\[Mu]", "2"]}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["L\[Mu]", "3"]}], "+", 
             RowBox[{"L\[Mu]", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["L\[Mu]", "4"], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"20", " ", 
         SuperscriptBox["CF", "2"], " ", "x"}], 
        RowBox[{"3", "-", 
         RowBox[{"3", " ", "x"}]}]], "+", 
       RowBox[{
        FractionBox["2", "9"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", "CA"}], "-", 
          RowBox[{"9", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l\[Zeta]"}], ")"}]}], "+", 
          RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"7", " ", "x"}]}], ")"}]}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "19"}], " ", "CA"}], "+", 
            RowBox[{"27", " ", "CF"}], "+", 
            RowBox[{"5", " ", "TrNf"}]}], ")"}], " ", "x"}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "CA"}], "-", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"9", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CA", " ", "CF", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "3"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "+", 
           RowBox[{"18", " ", "CF"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"33", " ", "CA"}], "+", 
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{"27", "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", "TrNf"}]}], ")"}], " ", 
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["CF", "2"], " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["CF", "2"], " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], 
     SuperscriptBox["\[Epsilon]", "2"]], "+", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "+", 
           RowBox[{"9", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["1", "18"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "l\[Zeta]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["l\[Zeta]", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "67"}], "+", 
             RowBox[{"33", " ", "l\[Zeta]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"3", " ", "l\[Zeta]"}]}], ")"}], " ", "TrNf"}]}], ")"}], 
        " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"32", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "TrNf", " ", "x"}], "+", 
            RowBox[{"9", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"2", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}], 
            "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "152"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"134", " ", "CA", " ", "l\[Zeta]"}], "-", 
          RowBox[{"3", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l\[Zeta]"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"6", " ", "l\[Zeta]"}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "10"}], " ", "l\[Zeta]"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "TrNf"}]}], ")"}], 
        " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "11"}], " ", "CA"}], "+", 
               RowBox[{"9", " ", "CF"}], "+", 
               RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["CF", "2"], " ", "x", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "CA", " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "x"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "CA"}], "+", 
        RowBox[{"5", " ", "CF"}]}], ")"}], " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{"30", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"30", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "x"}], ")"}]}]}], ")"}], " ", 
           "x"}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "74"}], "+", 
             RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "CA", " ", 
        RowBox[{"(", 
         RowBox[{"63", "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "530"}], "+", 
             RowBox[{"63", " ", "x"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"72", " ", "CF", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"6", " ", "x"}]}], ")"}], " ", 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "CA"}], "+", 
          RowBox[{"34", " ", "CF"}]}], ")"}], " ", "x", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "648"], " ", "CF", " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "27"}], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "l\[Zeta]", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"96", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "328"}], "-", 
          RowBox[{"336", " ", "l\[Zeta]"}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"252", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"9712", "+", 
          RowBox[{"9696", " ", "l\[Zeta]"}], "-", 
          RowBox[{"1206", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"270", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
          RowBox[{"6480", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", "2", ",", 
             FractionBox["1", "2"]}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{"308", "+", 
             RowBox[{"504", " ", "l\[Zeta]"}], "-", 
             RowBox[{"45", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "\[Epsilon]"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "40"}], " ", "TrNf", " ", "x"}], "+", 
           RowBox[{"6", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"x", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "152"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["CF", "2"], " ", "x"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["CF", "2"], " ", 
           RowBox[{"DELTA", "[", 
            RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "11"}], " ", "CA"}], "+", 
               RowBox[{"9", " ", "CF"}], "+", 
               RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            SuperscriptBox["CF", "2"], " ", "x", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "CA", " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       RowBox[{"L\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["CF", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}], " ", "x"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]], "-", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           SuperscriptBox["CF", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "l\[Zeta]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"DELTA", "[", 
            RowBox[{"1", "-", "x"}], "]"}]}], "-", 
          FractionBox[
           RowBox[{"32", " ", 
            SuperscriptBox["CF", "2"], " ", "x", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]], "+", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["CF", "2"], " ", "x", " ", 
            RowBox[{"Log", "[", "x", "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "36"], " ", "CF", " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
          RowBox[{"27", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "51"}], "-", 
             RowBox[{"44", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"216", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, {3.6666037794036093`*^9, 
   3.6666037801831093`*^9}, 3.6666038710871553`*^9, {3.6666045903497343`*^9, 
   3.666604591774001*^9}, {3.6666047511190443`*^9, 3.6666047521470757`*^9}, {
   3.732353958251211*^9, 3.732353970746498*^9}, 3.732354426093691*^9, {
   3.7323577077519493`*^9, 3.732357722417718*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[LeftArrow] ",
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, 
   3.6670316566452303`*^9, 3.667036293081427*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Since", " ", 
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[CapitalPhi]", 
       RowBox[{"[", 
        RowBox[{"0", ",", "1"}], "]"}]], ")"}], 
     RowBox[{"q", "\[LeftArrow]", "qbar"}]]}], "=", "0"}], ",", " ", 
  RowBox[{"TMD", " ", "concides", " ", "with", " ", "unsubtracted", " ", 
   RowBox[{"TMD", "."}]}]}]], "Text",
 CellChangeTimes->{{3.667031664656005*^9, 3.667031735987816*^9}, {
  3.667036309596134*^9, 3.667036310723845*^9}},
 Background->GrayLevel[0.85]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"6", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
        RowBox[{"24", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], "+", 
        RowBox[{"24", " ", "x", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", "\[Epsilon]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"6", " ", "L\[Mu]"}], "+", 
       RowBox[{"4", " ", "L\[Mu]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"6", " ", "L\[Mu]", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "-", 
       RowBox[{"12", " ", "L\[Mu]", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}]}], "+", 
       RowBox[{"48", " ", "L\[Mu]", " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}]}], "+", 
       RowBox[{"12", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}]}], "-", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], "2"]}], "+", 
       RowBox[{"8", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], "3"]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "x"}]}], "]"}]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L\[Mu]"}], "-", 
          RowBox[{"Log", "[", "x", "]"}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"48", " ", "x", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "x"}], "]"}]}], "-", 
       RowBox[{"48", " ", "x", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["x", 
           RowBox[{"1", "+", "x"}]]}], "]"}]}], "+", 
       RowBox[{"12", " ", "x", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.6665270680784903`*^9, 
   3.6665270813449783`*^9}, {3.666527564673554*^9, 3.666527582187051*^9}, {
   3.6665277898748493`*^9, 3.666527818226328*^9}, {3.6670314566054363`*^9, 
   3.6670314865576277`*^9}, {3.66703156170682*^9, 3.667031593278205*^9}, {
   3.667031792229582*^9, 3.667031794484764*^9}, {3.667036298109652*^9, 
   3.667036324980755*^9}, 3.732358672482478*^9, {3.732358758784844*^9, 
   3.732358761047929*^9}, {3.7355523916054077`*^9, 3.7355523920226107`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["TMD FFs", "Section",
 CellChangeTimes->{{3.666523242744258*^9, 3.6665232623986053`*^9}}],

Cell[TextData[{
 "In this section we recombine NLO and NNLO expressions for TMD PDF.\nThey \
are given by\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"DD", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "1"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "2"], 
      SuperscriptBox[
       SubscriptBox["D", 
        RowBox[{"f", "\[LeftArrow]", 
         RowBox[{"f", "'"}]}]], 
       RowBox[{"[", "1", "]"}]]}], "=", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", 
       RowBox[{"[", "1", "]"}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["S", 
          RowBox[{"[", "1", "]"}]], 
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"[", "0", "]"}]]}], ")"}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Z", "f"], 
          RowBox[{"[", "1", "]"}]], "-", 
         SuperscriptBox[
          SubscriptBox["Z", 
           RowBox[{"f", "'"}]], 
          RowBox[{"[", "1", "]"}]]}], ")"}], 
       SuperscriptBox["\[CapitalDelta]", 
        RowBox[{"[", "0", "]"}]]}]}]}]}], TraditionalForm]]],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"DD", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "2"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "2"], 
      SuperscriptBox[
       SubscriptBox["D", 
        RowBox[{"f", "\[LeftArrow]", 
         RowBox[{"f", "'"}]}]], 
       RowBox[{"[", "2", "]"}]]}], "=", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", 
       RowBox[{"[", "2", "]"}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["S", 
          RowBox[{"[", "1", "]"}]], 
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"[", "1", "]"}]]}], ")"}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{"3", "/", "8"}], 
       SuperscriptBox["S", 
        RowBox[{"[", "1", "]"}]], 
       SuperscriptBox["S", 
        RowBox[{"[", "1", "]"}]], 
       SuperscriptBox["\[CapitalDelta]", 
        RowBox[{"[", "0", "]"}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", 
             RowBox[{"[", "1", "]"}]], 
            SuperscriptBox["S", 
             RowBox[{"[", "1", "]"}]]}], ")"}], "/", "2"}], "+", 
         SuperscriptBox["S", 
          RowBox[{"[", "2", "]"}]]}], ")"}], 
       RowBox[{
        SuperscriptBox["\[CapitalDelta]", 
         RowBox[{"[", "0", "]"}]], "/", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Z", "f"], 
          RowBox[{"[", "1", "]"}]], "-", 
         SuperscriptBox[
          SubscriptBox["Z", 
           RowBox[{"f", "'"}]], 
          RowBox[{"[", "1", "]"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"[", "1", "]"}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["S", 
             RowBox[{"[", "1", "]"}]], 
            SuperscriptBox["\[CapitalDelta]", 
             RowBox[{"[", "0", "]"}]]}], ")"}], "/", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Z", "f"], 
          RowBox[{"[", "2", "]"}]], "-", 
         SuperscriptBox[
          SubscriptBox["Z", 
           RowBox[{"f", "'"}]], 
          RowBox[{"[", "2", "]"}]], "-", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["Z", "f"], 
           RowBox[{"[", "1", "]"}]], 
          SuperscriptBox[
           SubscriptBox["Z", 
            RowBox[{"f", "'"}]], 
           RowBox[{"[", "1", "]"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["Z", 
            RowBox[{"f", "'"}]], 
           RowBox[{"[", "1", "]"}]], 
          SuperscriptBox[
           SubscriptBox["Z", 
            RowBox[{"f", "'"}]], 
           RowBox[{"[", "1", "]"}]]}]}], ")"}], 
       SuperscriptBox["\[CapitalDelta]", 
        RowBox[{"[", "0", "]"}]]}]}]}]}], TraditionalForm]]],
 ",\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", 
     RowBox[{"f", "'"}]], "=", 
    SubscriptBox["Z", 
     RowBox[{"2", ",", "3"}]]}], TraditionalForm]]],
 "\nIn the presented results one can observe the cancelation of \
rapidity-divegences (ln(\[Delta]p))"
}], "Text",
 CellChangeTimes->{{3.666527260494892*^9, 3.6665274642472677`*^9}, {
  3.666527537124927*^9, 3.666527549563635*^9}, {3.666527677901531*^9, 
  3.666527678138229*^9}, {3.66652786807458*^9, 3.666527913623707*^9}, {
  3.666527978823454*^9, 3.666528053200873*^9}, {3.6665280939076767`*^9, 
  3.666528183194318*^9}, {3.666599974238764*^9, 3.66660007504607*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Q \[Rule] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
  3.6666151768519506`*^9, 3.666615178264821*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DD", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S1", " ", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{
              RowBox[{"q", "\[Rule]", "q"}], ",", "0"}], "]"}]}], ")"}], "/", 
          "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zq", "[", "1", "]"}], "-", 
            RowBox[{"Z2", "[", "1", "]"}]}], ")"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{
            RowBox[{"q", "\[Rule]", "q"}], ",", "0"}], "]"}]}]}], "/.", 
        RowBox[{"CK", "\[Rule]", "CF"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "Lb", ",", 
      RowBox[{"DELTA", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666527490100459*^9, 3.666527532387908*^9}, {
   3.666527594917469*^9, 3.666527716371992*^9}, 3.66652786003537*^9, {
   3.666527920901701*^9, 3.666527927887475*^9}, 3.666528928861704*^9, {
   3.666600080392926*^9, 3.666600090199011*^9}, {3.666602754762814*^9, 
   3.666602758528145*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", "z"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
     SuperscriptBox["L\[Mu]", "2"], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "z"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "-", 
    RowBox[{"3", " ", "CF", " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}]}], "\[Epsilon]"], "+", 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"CF", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "z"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", "CF", " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "z"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["L\[Mu]", "2"]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["L\[Mu]", "3"]}], "+", 
           RowBox[{"L\[Mu]", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.734589290765353*^9, 3.734589351541113*^9, 
  3.735551339590416*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DD", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S1", " ", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{
              RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}]}], ")"}], "/", 
          "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"3", "/", "4"}], 
             SuperscriptBox["S1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["S1", "2"], "/", "2"}], "-", "S2"}], ")"}], 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{
             RowBox[{"q", "\[Rule]", "q"}], ",", "0"}], "]"}], "/", "2"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zq", "[", "1", "]"}], "-", 
            RowBox[{"Z2", "[", "1", "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{
              RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "-", 
            RowBox[{
             RowBox[{"S1", "/", "2"}], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{
               RowBox[{"q", "\[Rule]", "q"}], ",", "0"}], "]"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zq", "[", "2", "]"}], "-", 
            RowBox[{"Z2", "[", "2", "]"}], "-", 
            RowBox[{
             RowBox[{"Zq", "[", "1", "]"}], 
             RowBox[{"Z2", "[", "1", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"Z2", "[", "1", "]"}], "2"]}], ")"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{
            RowBox[{"q", "\[Rule]", "q"}], ",", "0"}], "]"}]}]}], "/.", 
        RowBox[{"CK", "\[Rule]", "CF"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "L\[Mu]", ",", 
      RowBox[{"DELTA", "[", "_", "]"}], ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "z", "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666528193218361*^9, 3.6665284019379053`*^9}, {
   3.666528540369749*^9, 3.666528541931628*^9}, {3.666528596314355*^9, 
   3.666528611145926*^9}, {3.6665286539356623`*^9, 3.666528679425953*^9}, {
   3.666528777463818*^9, 3.666528780032238*^9}, 3.666528932201703*^9, {
   3.6666001761330338`*^9, 3.666600211377404*^9}, {3.666600956015744*^9, 
   3.66660095617029*^9}, {3.6666022573303337`*^9, 3.66660225943075*^9}, {
   3.6666027384023523`*^9, 3.666602753925856*^9}, 3.666607355341393*^9, 
   3.666607848784692*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["CF", "2"], " ", 
   SuperscriptBox["L\[Mu]", "4"], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["L\[Mu]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"20", " ", 
       SuperscriptBox["CF", "2"], " ", "z"}], 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "z"}]}]], "+", 
     RowBox[{
      FractionBox["2", "9"], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], " ", "CA"}], "-", 
        RowBox[{"9", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l\[Zeta]"}], ")"}]}], "+", 
        RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"3", " ", "z"}]}], ")"}], " ", "z"}], "-", 
      RowBox[{"3", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["CF", "2"], " ", "z", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z"}], "]"}], "2"]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "CF", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", "TrNf"}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "85"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}]}], "+", 
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{"36", "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"27", " ", "z"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["CF", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "CA"}], "+", 
         RowBox[{"3", " ", "CF"}]}], ")"}], " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
   RowBox[{"Log", "[", "z", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", "CA"}], "+", 
          RowBox[{"6", " ", "CF"}], "+", 
          RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "CA"}], "+", 
      RowBox[{"8", " ", "CF"}]}], ")"}], " ", "z", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "z", "]"}], "3"]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", "CA"}], "+", 
         RowBox[{"18", " ", "CF"}], "-", 
         RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33", " ", "CA"}], "+", 
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{"27", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"12", " ", "TrNf"}]}], ")"}], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["CF", "2"], " ", "z", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["CF", "2"], " ", "z", " ", 
      RowBox[{"Log", "[", "z", "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]]}], 
   SuperscriptBox["\[Epsilon]", "2"]], "+", 
  RowBox[{
   SuperscriptBox["L\[Mu]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", "CA"}], "+", 
         RowBox[{"9", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "18"], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "l\[Zeta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["l\[Zeta]", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "67"}], "+", 
           RowBox[{"33", " ", "l\[Zeta]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", "l\[Zeta]"}]}], ")"}], " ", "TrNf"}]}], ")"}], 
      " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["CF", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["CF", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"4", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "CA"}], "+", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
    RowBox[{"Log", "[", "z", "]"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", "z"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", "z"}], "]"}]}], "+", 
  RowBox[{"L\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"40", " ", "TrNf", " ", "z"}], "+", 
          RowBox[{"3", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"6", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
          
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "152"}], "+", 
                RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"36", " ", "CF", " ", "z", " ", 
           RowBox[{"ArcTanh", "[", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "z"}]}], "]"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"134", " ", "CA", " ", "l\[Zeta]"}], "-", 
        RowBox[{"3", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l\[Zeta]"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"6", " ", "l\[Zeta]"}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "10"}], " ", "l\[Zeta]"}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "TrNf"}]}], ")"}], " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CF", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"6", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "CA"}], "+", 
            RowBox[{"4", " ", "CF"}]}], ")"}], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
      RowBox[{"Log", "[", "z", "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"4", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "CA"}], "+", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "z"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "CA"}], "+", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "-", "z"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "+", 
  FractionBox[
   RowBox[{"24", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "CA"}], "+", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", "z"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
   RowBox[{"CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{"30", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "z"}], ")"}]}]}], ")"}], " ", "z"}]}],
         ")"}]}], "-", 
      RowBox[{"4", " ", "TrNf", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "74"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"63", "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "530"}], "+", 
            RowBox[{"63", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"36", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "CF", " ", 
          RowBox[{"ArcTanh", "[", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "z"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"ArcTanh", "[", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "z"}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "CA"}], "+", 
            RowBox[{"40", " ", "CF"}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "648"], " ", "CF", " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", "TrNf", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "328"}], "-", 
        RowBox[{"336", " ", "l\[Zeta]"}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"252", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{"9712", "+", 
        RowBox[{"9696", " ", "l\[Zeta]"}], "-", 
        RowBox[{"1206", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"459", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"270", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
        RowBox[{"6480", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "2", ",", 
           FractionBox["1", "2"]}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{"308", "+", 
           RowBox[{"504", " ", "l\[Zeta]"}], "-", 
           RowBox[{"45", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"9", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", "l\[Zeta]", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
        RowBox[{"1440", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "2", ",", 
           FractionBox["1", "2"]}], "]"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"Log", "[", "32", "]"}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "\[Epsilon]"], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "40"}], " ", "TrNf", " ", "z"}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"152", "-", 
               RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
         RowBox[{"18", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}], "-", 
         RowBox[{"36", " ", "CF", " ", "z", " ", 
          RowBox[{"ArcTanh", "[", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "z"}]}], "]"}]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
     RowBox[{
      SuperscriptBox["L\[Mu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["CF", "2"], " ", "z"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}]]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["CF", "2"], " ", 
         RowBox[{"DELTA", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["CF", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"6", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "CA"}], "+", 
            RowBox[{"4", " ", "CF"}]}], ")"}], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
      RowBox[{"Log", "[", "z", "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"4", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     RowBox[{"L\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["CF", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}], " ", "z"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         SuperscriptBox["CF", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "l\[Zeta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         RowBox[{"DELTA", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"32", " ", 
          SuperscriptBox["CF", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["CF", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "CA"}], "+", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "z"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "CA"}], "+", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     RowBox[{
      FractionBox["1", "36"], " ", "CF", " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "z"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
        RowBox[{"27", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "51"}], "-", 
           RowBox[{"44", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"216", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.73458938744064*^9, 3.735551351524865*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", "z"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "+", 
    RowBox[{"CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
       SuperscriptBox["L\[Mu]", "2"], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "CF", " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]], "-", 
      RowBox[{"3", " ", "CF", " ", 
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}]}], "\[Epsilon]"], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["L\[Mu]", "2"]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "z"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", "CF", " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["L\[Mu]", "2"]}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["L\[Mu]", "3"]}], "+", 
             RowBox[{"L\[Mu]", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["L\[Mu]", "4"], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"20", " ", 
         SuperscriptBox["CF", "2"], " ", "z"}], 
        RowBox[{"3", "-", 
         RowBox[{"3", " ", "z"}]}]], "+", 
       RowBox[{
        FractionBox["2", "9"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", "CA"}], "-", 
          RowBox[{"9", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l\[Zeta]"}], ")"}]}], "+", 
          RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", "z"}], "-", 
        RowBox[{"3", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["CF", "2"], " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "CF", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", "TrNf"}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "85"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}], "+", 
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{"36", "-", 
              RowBox[{"42", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"27", " ", "z"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "CA"}], "+", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"6", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "CA"}], "+", 
        RowBox[{"8", " ", "CF"}]}], ")"}], " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "+", 
           RowBox[{"18", " ", "CF"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"33", " ", "CA"}], "+", 
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{"27", "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", "TrNf"}]}], ")"}], " ", 
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["CF", "2"], " ", "z", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["CF", "2"], " ", "z", " ", 
        RowBox[{"Log", "[", "z", "]"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], 
     SuperscriptBox["\[Epsilon]", "2"]], "+", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "+", 
           RowBox[{"9", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["1", "18"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "l\[Zeta]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["l\[Zeta]", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "67"}], "+", 
             RowBox[{"33", " ", "l\[Zeta]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"3", " ", "l\[Zeta]"}]}], ")"}], " ", "TrNf"}]}], ")"}], 
        " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "z"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"32", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", "z", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "z"}], "]"}]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "TrNf", " ", "z"}], "+", 
            RowBox[{"3", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"6", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], 
            "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "152"}], "+", 
                  RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"36", " ", "CF", " ", "z", " ", 
             RowBox[{"ArcTanh", "[", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], "]"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"134", " ", "CA", " ", "l\[Zeta]"}], "-", 
          RowBox[{"3", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l\[Zeta]"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"6", " ", "l\[Zeta]"}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "10"}], " ", "l\[Zeta]"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "TrNf"}]}], ")"}], 
        " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "z"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "11"}], " ", "CA"}], "+", 
              RowBox[{"6", " ", "CF"}], "+", 
              RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"8", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "CA"}], "+", 
              RowBox[{"4", " ", "CF"}]}], ")"}], " ", "z", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"4", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", "z"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"24", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{"30", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"30", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "z"}], ")"}]}]}], ")"}], " ", 
           "z"}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "74"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "CA", " ", 
        RowBox[{"(", 
         RowBox[{"63", "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "530"}], "+", 
             RowBox[{"63", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"36", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "CF", " ", 
           RowBox[{"ArcTanh", "[", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "z"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"ArcTanh", "[", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "CA"}], "+", 
             RowBox[{"40", " ", "CF"}]}], ")"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "648"], " ", "CF", " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "328"}], "-", 
          RowBox[{"336", " ", "l\[Zeta]"}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"252", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"9712", "+", 
          RowBox[{"9696", " ", "l\[Zeta]"}], "-", 
          RowBox[{"1206", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"459", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"270", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
          RowBox[{"6480", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", "2", ",", 
             FractionBox["1", "2"]}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{"308", "+", 
             RowBox[{"504", " ", "l\[Zeta]"}], "-", 
             RowBox[{"45", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"9", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36", " ", "l\[Zeta]", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"60", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
          RowBox[{"1440", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", "2", ",", 
             FractionBox["1", "2"]}], "]"}]}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"Log", "[", "32", "]"}]}], ")"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "\[Epsilon]"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "40"}], " ", "TrNf", " ", "z"}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"152", "-", 
                 RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
           RowBox[{"18", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "z"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}]}], "-", 
           RowBox[{"36", " ", "CF", " ", "z", " ", 
            RowBox[{"ArcTanh", "[", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "z"}]}], "]"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["CF", "2"], " ", "z"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["CF", "2"], " ", 
           RowBox[{"DELTA", "[", 
            RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "11"}], " ", "CA"}], "+", 
              RowBox[{"6", " ", "CF"}], "+", 
              RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"4", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "CA"}], "+", 
              RowBox[{"4", " ", "CF"}]}], ")"}], " ", "z", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"4", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       RowBox[{"L\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["CF", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "l\[Zeta]"}]}], ")"}], " ", "z"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}]], "-", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           SuperscriptBox["CF", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "l\[Zeta]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"DELTA", "[", 
            RowBox[{"1", "-", "z"}], "]"}]}], "-", 
          FractionBox[
           RowBox[{"32", " ", 
            SuperscriptBox["CF", "2"], " ", "z", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}]], "+", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["CF", "2"], " ", "z", " ", 
            RowBox[{"Log", "[", "z", "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", "z"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       RowBox[{
        FractionBox["1", "36"], " ", "CF", " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
          RowBox[{"27", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "51"}], "-", 
             RowBox[{"44", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"216", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.66660014423304*^9, {
   3.666600408596118*^9, 3.666600409628954*^9}, {3.666600960048615*^9, 
   3.6666009615114117`*^9}, 3.666602382438589*^9, {3.666602611631523*^9, 
   3.666602620646106*^9}, 3.666607904268292*^9, {3.734589417752063*^9, 
   3.7345894252934*^9}, {3.734589471967456*^9, 3.7345894957200603`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[Rule] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
   3.6666151768519506`*^9, 3.666615178264821*^9}, 3.667106453617856*^9, 
   3.667107754820012*^9, 3.667107797698161*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Since", " ", 
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[CapitalDelta]", 
       RowBox[{"[", 
        RowBox[{"0", ",", "1"}], "]"}]], ")"}], 
     RowBox[{"q", "\[LeftArrow]", "qbar"}]]}], "=", "0"}], ",", " ", 
  RowBox[{"TMD", " ", "concides", " ", "with", " ", "unsubtracted", " ", 
   RowBox[{"TMD", "."}]}]}]], "Text",
 CellChangeTimes->{{3.667031664656005*^9, 3.667031735987816*^9}, {
  3.667106475385438*^9, 3.667106475960505*^9}, {3.667107765024955*^9, 
  3.667107766592085*^9}},
 Background->GrayLevel[0.85]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "z"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}], "3"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"CA", "-", 
            RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "L\[Mu]", " ", 
          "z"}], 
         RowBox[{"1", "+", "z"}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], 
        RowBox[{"1", "+", "z"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "z"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "L\[Mu]", " ", 
         "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], 
        RowBox[{"1", "+", "z"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "L\[Mu]", " ", 
         "z"}], 
        RowBox[{"1", "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{"1", "+", "z"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "z"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "z", "]"}], "2"]}], 
       RowBox[{"1", "+", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
        RowBox[{"Log", "[", "z", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "z"}], "]"}]}], 
       RowBox[{"1", "+", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "z"}]}], "]"}]}], 
       RowBox[{"1", "+", "z"}]]}], "\[Epsilon]"], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"Log", "[", "z", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", "z"}]]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"L\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"4", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.66660014423304*^9, {
   3.666600408596118*^9, 3.666600409628954*^9}, {3.666600960048615*^9, 
   3.6666009615114117`*^9}, 3.666602382438589*^9, {3.666602611631523*^9, 
   3.666602620646106*^9}, 3.666607904268292*^9, {3.667106509052311*^9, 
   3.667106516660568*^9}, {3.66710776044716*^9, 3.667107784326461*^9}, {
   3.7345895105541477`*^9, 3.734589532034275*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["matching of TMD PDFs", "Section",
 CellChangeTimes->{{3.666523247000657*^9, 3.666523257903491*^9}}],

Cell[TextData[{
 "In this section perform the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"small", "-", 
    SubscriptBox["b", "T"]}], TraditionalForm]]],
 " matching NLO and NNLO expressions for TMD PDF.\nThey are given by\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "1"}], "]"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["C", 
       RowBox[{"f", "\[LeftArrow]", 
        RowBox[{"f", "'"}]}]], 
      RowBox[{"[", "1", "]"}]], "=", 
     RowBox[{
      SuperscriptBox["F", 
       RowBox[{"[", "1", "]"}]], "-", 
      SuperscriptBox["f", 
       RowBox[{"[", "1", "]"}]]}]}]}], TraditionalForm]]],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "2"}], "]"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["C", 
       RowBox[{"f", "\[LeftArrow]", 
        RowBox[{"f", "'"}]}]], 
      RowBox[{"[", "2", "]"}]], "=", 
     RowBox[{
      SuperscriptBox["F", 
       RowBox[{"[", "2", "]"}]], "-", 
      RowBox[{
       SubscriptBox["\[Sum]", "r"], 
       RowBox[{
        SuperscriptBox["C", 
         RowBox[{"[", "1", "]"}]], "\[CircleTimes]", 
        SuperscriptBox["f", 
         RowBox[{"[", "1", "]"}]]}]}], "-", 
      SuperscriptBox["f", 
       RowBox[{"[", "2", "]"}]]}]}]}], TraditionalForm]]],
 ",\nIn the presented results one can observe the cancelation all divergent \
parts.\nThe convolutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["C", 
     RowBox[{"[", "1", "]"}]], "\[CircleTimes]", 
    SuperscriptBox["f", 
     RowBox[{"[", "1", "]"}]]}], TraditionalForm]]],
 " for each case presented by variable CTIMESf"
}], "Text",
 CellChangeTimes->{{3.666527260494892*^9, 3.6665274642472677`*^9}, {
  3.666527537124927*^9, 3.666527549563635*^9}, {3.666527677901531*^9, 
  3.666527678138229*^9}, {3.66652786807458*^9, 3.666527913623707*^9}, {
  3.666527978823454*^9, 3.666528053200873*^9}, {3.6665280939076767`*^9, 
  3.666528183194318*^9}, {3.666529023736155*^9, 3.666529182769951*^9}, {
  3.6665294846548758`*^9, 3.666529484655035*^9}, {3.666529541826391*^9, 
  3.6665295822327557`*^9}, {3.666615203089282*^9, 3.6666152039053173`*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Q \[LeftArrow] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "-", " ", 
        RowBox[{"f", "[", 
         RowBox[{
          RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "Lb", ",", 
      RowBox[{"DELTA", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666527490100459*^9, 3.666527532387908*^9}, {
   3.666527594917469*^9, 3.666527716371992*^9}, 3.66652786003537*^9, {
   3.666527920901701*^9, 3.666527927887475*^9}, 3.666528928861704*^9, {
   3.666529164412096*^9, 3.66652923084398*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", "x"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
     SuperscriptBox["L\[Mu]", "2"], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.666603612907983*^9, 3.732357778426958*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CTIMESf", "=", 
   RowBox[{
    SuperscriptBox["CF", "2"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["1", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "108"}], " ", "l\[Zeta]", " ", "L\[Mu]"}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["L\[Mu]", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"48", " ", "L\[Mu]", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         RowBox[{"DELTA", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", "L\[Mu]", " ", "x"}], "-", 
            RowBox[{"12", " ", "l\[Zeta]", " ", "L\[Mu]", " ", "x"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["L\[Mu]", "2"], " ", "x"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
            RowBox[{"48", " ", "L\[Mu]", " ", "x", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "x"}], "]"}]}], "-", 
            RowBox[{"24", " ", "L\[Mu]", " ", "x", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "\[Epsilon]"], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "54"}], " ", "l\[Zeta]", " ", 
          SuperscriptBox["L\[Mu]", "2"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["L\[Mu]", "3"]}], "-", 
         RowBox[{"9", " ", "l\[Zeta]", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"18", " ", "L\[Mu]", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"72", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18"}], "+", 
         RowBox[{"36", " ", "x"}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "x"}], "+", 
         RowBox[{"12", " ", "l\[Zeta]", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "x"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["L\[Mu]", "3"], " ", "x"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
         RowBox[{"2", " ", "l\[Zeta]", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
         RowBox[{"4", " ", "L\[Mu]", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"48", " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "-", 
         RowBox[{"24", " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "-", 
         RowBox[{"16", " ", "x", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.666529319421754*^9, 3.666529339337447*^9}, {
   3.666529372728335*^9, 3.666529381693912*^9}, 3.666529488902519*^9, {
   3.666615190638383*^9, 3.666615191453391*^9}, {3.732357839304469*^9, 
   3.732357844505739*^9}, {3.7323580382625113`*^9, 3.7323580389294147`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "-", "CTIMESf", 
     "-", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "L\[Mu]", ",", "l\[Zeta]", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666528193218361*^9, 3.6665284019379053`*^9}, {
   3.666528540369749*^9, 3.666528541931628*^9}, {3.666528596314355*^9, 
   3.666528611145926*^9}, {3.6665286539356623`*^9, 3.666528679425953*^9}, {
   3.666528777463818*^9, 3.666528780032238*^9}, 3.666528932201703*^9, {
   3.666529355992948*^9, 3.666529448856105*^9}, 3.6665294918898563`*^9, {
   3.666615196610259*^9, 3.6666151977754097`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["L\[Mu]", "3"], " ", "x"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}]}], ")"}]}], 
      "+", 
      RowBox[{"CF", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"12", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x"}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "CF", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "38"}], " ", "CA"}], "+", 
          RowBox[{"10", " ", "TrNf"}], "+", 
          RowBox[{"3", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["\[Pi]", "2"], "+", 
             RowBox[{"6", " ", "x"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "CA"}], "-", 
         RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
   RowBox[{"Log", "[", "x", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", "CA"}], "+", 
          RowBox[{"9", " ", "CF"}], "+", 
          RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CF", "2"], " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "CA", " ", "CF", " ", "x", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "3"]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["L\[Mu]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "x"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", "CA"}], "-", 
         RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["CF", "2"], " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["CF", "2"], " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
  RowBox[{"L\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"40", " ", "TrNf", " ", "x"}], "+", 
          RowBox[{"3", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"12", "+", 
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"6", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}], "+", 
          
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "152"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"9", " ", "CF"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["CF", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", "CF", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "-", "x"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "CA"}], "+", 
      RowBox[{"5", " ", "CF"}]}], ")"}], " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", "x"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], 
   RowBox[{"2", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36", " ", "CF", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"6", " ", "x"}]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{"63", "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "530"}], "+", 
            RowBox[{"63", " ", "x"}], "+", 
            RowBox[{"162", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"TrNf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"74", "-", 
               RowBox[{"9", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}], "+", 
         RowBox[{"27", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], "+", 
            RowBox[{"10", " ", "x", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["L\[Mu]", "4"]}], "2"], "+", 
     RowBox[{
      SuperscriptBox["L\[Mu]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]"}], "+", 
        RowBox[{
         FractionBox["2", "9"], " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11"}], " ", "CA"}], "+", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["L\[Mu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["l\[Zeta]", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", "CF", " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "18"], " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "134"}], " ", "CA"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "CA"}], "-", 
              RowBox[{"7", " ", "CF"}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"L\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "9"], " ", "CF", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11"}], " ", "CA"}], "+", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "9"], " ", "CF", " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "134"}], " ", "CA"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "CA"}], "+", "CF"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", "27"], " ", "CF", " ", "l\[Zeta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"56", " ", "TrNf"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "202"}], "+", 
           RowBox[{"189", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "648"], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "CF", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"8", " ", "TrNf", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "328"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"252", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"9712", "-", 
           RowBox[{"1206", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"270", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
           RowBox[{"6480", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", "2", ",", 
              FractionBox["1", "2"]}], "]"}]}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "308"}], "+", 
              RowBox[{"45", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.73235794736875*^9, 3.732358052102921*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", "x"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "+", 
    RowBox[{"CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
       SuperscriptBox["L\[Mu]", "2"], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["L\[Mu]", "3"], " ", "x"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}]}], ")"}]}],
         "+", 
        RowBox[{"CF", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"12", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "CF", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "38"}], " ", "CA"}], "+", 
            RowBox[{"10", " ", "TrNf"}], "+", 
            RowBox[{"3", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               SuperscriptBox["\[Pi]", "2"], "+", 
               RowBox[{"6", " ", "x"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "CA"}], "-", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"9", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CA", " ", "CF", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "3"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "x"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "TrNf", " ", "x"}], "+", 
            RowBox[{"3", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"6", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}], 
            "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "152"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "11"}], " ", "CA"}], "+", 
               RowBox[{"9", " ", "CF"}], "+", 
               RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["CF", "2"], " ", "x", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "CA", " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "x"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "CA"}], "+", 
        RowBox[{"5", " ", "CF"}]}], ")"}], " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "2", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", "CF", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"6", " ", "x"}]}], ")"}], " ", 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"63", "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "530"}], "+", 
             RowBox[{"63", " ", "x"}], "+", 
             RowBox[{"162", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"74", "-", 
                RowBox[{"9", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}], "+", 
          
          RowBox[{"27", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], "+", 
             RowBox[{"10", " ", "x", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["L\[Mu]", "4"]}], "2"], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["CF", "2"], " ", "l\[Zeta]"}], "+", 
          RowBox[{
           FractionBox["2", "9"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["CF", "2"], " ", 
           SuperscriptBox["l\[Zeta]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "3"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "CA"}], "-", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "18"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "-", 
                RowBox[{"7", " ", "CF"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"L\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "+", "CF"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["2", "27"], " ", "CF", " ", "l\[Zeta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56", " ", "TrNf"}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "202"}], "+", 
             RowBox[{"189", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "648"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"8", " ", "TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "328"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"252", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"9712", "-", 
             RowBox[{"1206", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"270", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
             RowBox[{"6480", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", "2", ",", 
                FractionBox["1", "2"]}], "]"}]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "308"}], "+", 
                RowBox[{"45", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6666039119999237`*^9, 
   3.666603912852078*^9}, 3.6666047880012608`*^9, {3.732357904931665*^9, 
   3.732357914282918*^9}, {3.732358133242526*^9, 3.732358147953349*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[LeftArrow] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, 
   3.667031805197007*^9, 3.6670363421467333`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "-", " ", 
        
        RowBox[{"f", "[", 
         RowBox[{
          RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "Lb", ",", 
      RowBox[{"DELTA", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666527490100459*^9, 3.666527532387908*^9}, {
   3.666527594917469*^9, 3.666527716371992*^9}, 3.66652786003537*^9, {
   3.666527920901701*^9, 3.666527927887475*^9}, 3.666528928861704*^9, {
   3.666529164412096*^9, 3.66652923084398*^9}, {3.667031810714356*^9, 
   3.667031817337637*^9}, {3.6670363474691277`*^9, 3.667036352596897*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.732358163412898*^9, 3.7323587711996*^9, 
  3.735552443089971*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CTIMESf", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.666529319421754*^9, 3.666529339337447*^9}, {
   3.666529372728335*^9, 3.666529381693912*^9}, 3.666529488902519*^9, {
   3.666615190638383*^9, 3.666615191453391*^9}, 3.6670318315050783`*^9, 
   3.667031876698325*^9, 3.667036359163965*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "-", 
     "CTIMESf", "-", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "L\[Mu]", ",", "l\[Zeta]", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666528193218361*^9, 3.6665284019379053`*^9}, {
   3.666528540369749*^9, 3.666528541931628*^9}, {3.666528596314355*^9, 
   3.666528611145926*^9}, {3.6665286539356623`*^9, 3.666528679425953*^9}, {
   3.666528777463818*^9, 3.666528780032238*^9}, 3.666528932201703*^9, {
   3.666529355992948*^9, 3.666529448856105*^9}, 3.6665294918898563`*^9, {
   3.666615196610259*^9, 3.6666151977754097`*^9}, {3.667031839043151*^9, 
   3.6670318431751957`*^9}, {3.6670363629169416`*^9, 
   3.6670363732182426`*^9}, {3.732358197921224*^9, 3.7323581986845093`*^9}, {
   3.732358784263796*^9, 3.732358784737011*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}]]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], 
      RowBox[{"1", "+", "x"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], 
      RowBox[{"1", "+", "x"}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"Log", "[", "x", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"Log", "[", "x", "]"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"Log", "[", "x", "]"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  RowBox[{"L\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], 
      RowBox[{"1", "+", "x"}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], 
      RowBox[{"1", "+", "x"}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}]}], 
      RowBox[{"1", "+", "x"}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"-", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      FractionBox["x", 
       RowBox[{"1", "+", "x"}]]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], "3"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"4", " ", "x", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.732358177429294*^9, 3.7323582040356207`*^9}, {
   3.7323587763346167`*^9, 3.732358785967865*^9}, 3.735552455813058*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "3"]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{"1", "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], 
        RowBox[{"1", "+", "x"}]]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "x"}], "]"}], "2"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "x"}]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], 
        RowBox[{"1", "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], 
        RowBox[{"1", "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "x"}]}], "]"}]}], 
        RowBox[{"1", "+", "x"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "x"}]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x"}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["x", 
         RowBox[{"1", "+", "x"}]]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], "+", 
        RowBox[{"8", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "x"}], "]"}], "3"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"4", " ", "x", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6666039119999237`*^9, 
   3.666603912852078*^9}, 3.6666047880012608`*^9, {3.667031887880513*^9, 
   3.667031904756567*^9}, {3.667036366423154*^9, 3.667036383023346*^9}, {
   3.732358808239181*^9, 3.7323588119662647`*^9}, {3.735552474144003*^9, 
   3.735552475189633*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["matching of TMD FFs", "Section",
 CellChangeTimes->{{3.666523250952712*^9, 3.666523258624193*^9}}],

Cell[TextData[{
 "In this section perform the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"small", "-", 
    SubscriptBox["b", "T"]}], TraditionalForm]]],
 " matching NLO and NNLO expressions for TMD PDF.\nThey are given by\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "1"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "2"], 
      SuperscriptBox[
       SubscriptBox["C", 
        RowBox[{"f", "\[LeftArrow]", 
         RowBox[{"f", "'"}]}]], 
       RowBox[{"[", "1", "]"}]]}], "=", 
     RowBox[{
      SuperscriptBox["D", 
       RowBox[{"[", "1", "]"}]], "-", 
      SuperscriptBox["d", 
       RowBox[{"[", "1", "]"}]]}]}]}], TraditionalForm]]],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "2"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "2"], 
      SuperscriptBox[
       SubscriptBox["C", 
        RowBox[{"f", "\[LeftArrow]", 
         RowBox[{"f", "'"}]}]], 
       RowBox[{"[", "2", "]"}]]}], "=", 
     RowBox[{
      SuperscriptBox["D", 
       RowBox[{"[", "2", "]"}]], "-", 
      RowBox[{
       SubscriptBox["\[Sum]", "r"], 
       RowBox[{
        SuperscriptBox["C", 
         RowBox[{"[", "1", "]"}]], "\[CircleTimes]", 
        FractionBox[
         SuperscriptBox["d", 
          RowBox[{"[", "1", "]"}]], 
         SuperscriptBox["z", 
          RowBox[{
           RowBox[{"-", "2"}], "\[Epsilon]"}]]]}]}], "-", 
      FractionBox[
       SuperscriptBox["d", 
        RowBox[{"[", "2", "]"}]], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Epsilon]"}]]]}]}]}], TraditionalForm]]],
 ",\nIn the presented results one can observe the cancelation all divergent \
parts.\nThe convolutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["C", 
     RowBox[{"[", "1", "]"}]], "\[CircleTimes]", 
    FractionBox[
     SuperscriptBox["d", 
      RowBox[{"[", "1", "]"}]], 
     SuperscriptBox["z", 
      RowBox[{
       RowBox[{"-", "2"}], "\[Epsilon]"}]]]}], TraditionalForm]]],
 " for each case presented by variable CTIMESd"
}], "Text",
 CellChangeTimes->{{3.666527260494892*^9, 3.6665274642472677`*^9}, {
  3.666527537124927*^9, 3.666527549563635*^9}, {3.666527677901531*^9, 
  3.666527678138229*^9}, {3.66652786807458*^9, 3.666527913623707*^9}, {
  3.666527978823454*^9, 3.666528053200873*^9}, {3.6665280939076767`*^9, 
  3.666528183194318*^9}, {3.666529023736155*^9, 3.666529182769951*^9}, {
  3.6665294846548758`*^9, 3.666529484655035*^9}, {3.666529541826391*^9, 
  3.6665295822327557`*^9}, {3.666600977096449*^9, 3.6666010642289333`*^9}, {
  3.66660121169676*^9, 3.666601214550065*^9}, {3.667106536549086*^9, 
  3.667106537322554*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Q \[Rule] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
  3.666615440014841*^9, 3.6666154407814217`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "@", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", 
           RowBox[{
            RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "-", " ", 
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{
             RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], 
           SuperscriptBox["z", 
            RowBox[{"2", "\[Epsilon]"}]]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "z"}], "]"}], 
       RowBox[{"Log", "[", "z", "]"}]}], "\[Rule]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "Lb", ",", 
      RowBox[{"DELTA", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666527490100459*^9, 3.666527532387908*^9}, {
   3.666527594917469*^9, 3.666527716371992*^9}, 3.66652786003537*^9, {
   3.666527920901701*^9, 3.666527927887475*^9}, 3.666528928861704*^9, {
   3.666529164412096*^9, 3.66652923084398*^9}, {3.6666011073145514`*^9, 
   3.666601135619687*^9}, {3.666601383471326*^9, 3.666601384035306*^9}, {
   3.6666027967482843`*^9, 3.666602822800097*^9}, {3.666608233049727*^9, 
   3.666608242737123*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
     SuperscriptBox["L\[Mu]", "2"], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"4", " ", "CF", " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{"L\[Mu]", "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]]}]], "Output",
 CellChangeTimes->{3.734589569287372*^9, 3.7346248534649878`*^9, 
  3.735551378569469*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CTIMESd", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[Epsilon]"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12960"}], " ", "l\[Zeta]", " ", "L\[Mu]"}], "+", 
             RowBox[{"6480", " ", 
              SuperscriptBox["L\[Mu]", "2"]}], "+", 
             RowBox[{"1080", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"5760", " ", "L\[Mu]", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"DELTA", "[", 
            RowBox[{"1", "-", "z"}], "]"}]}], "2160"], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", "L\[Mu]", " ", "z"}], "-", 
             RowBox[{"12", " ", "l\[Zeta]", " ", "L\[Mu]", " ", "z"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["L\[Mu]", "2"], " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
             RowBox[{"48", " ", "L\[Mu]", " ", "z", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}]}], "-", 
             RowBox[{"36", " ", "z", " ", 
              RowBox[{"Log", "[", "z", "]"}]}], "-", 
             RowBox[{"24", " ", "L\[Mu]", " ", "z", " ", 
              RowBox[{"Log", "[", "z", "]"}]}], "-", 
             RowBox[{"48", " ", "z", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "z"}], "]"}], " ", 
              RowBox[{"Log", "[", "z", "]"}]}], "+", 
             RowBox[{"24", " ", "z", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}]}]}], ")"}]}],
       "+", 
      FractionBox[
       RowBox[{
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6480"}], " ", "l\[Zeta]", " ", 
           SuperscriptBox["L\[Mu]", "2"]}], "+", 
          RowBox[{"4320", " ", 
           SuperscriptBox["L\[Mu]", "3"]}], "-", 
          RowBox[{"1080", " ", "l\[Zeta]", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2160", " ", "L\[Mu]", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"2880", " ", 
           SuperscriptBox["L\[Mu]", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"480", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"8640", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "2160"], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"180", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1080"}], "+", 
         RowBox[{"2160", " ", "z"}], "-", 
         RowBox[{"1080", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "z"}], "+", 
         RowBox[{"720", " ", "l\[Zeta]", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "z"}], "-", 
         RowBox[{"480", " ", 
          SuperscriptBox["L\[Mu]", "3"], " ", "z"}], "-", 
         RowBox[{"180", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
         RowBox[{"120", " ", "l\[Zeta]", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
         RowBox[{"240", " ", "L\[Mu]", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
         RowBox[{"1080", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "+", 
         RowBox[{"2880", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"2880", " ", 
          SuperscriptBox["L\[Mu]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"480", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"1440", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"2880", " ", "l\[Zeta]", " ", "L\[Mu]", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"1920", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"1440", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"5760", " ", "L\[Mu]", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"4320", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
         RowBox[{"2880", " ", "L\[Mu]", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
         RowBox[{"5760", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "-", 
         RowBox[{"3840", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "3"]}], "-", 
         RowBox[{"11520", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}]}], "+", 
         RowBox[{"23040", " ", "z", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "z"}], "]"}]}], "-", 
         RowBox[{"24000", " ", "z", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
    SuperscriptBox["CF", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.666529319421754*^9, 3.666529339337447*^9}, {
   3.666529372728335*^9, 3.666529381693912*^9}, 3.666529488902519*^9, 
   3.666601164434428*^9, {3.666601219044479*^9, 3.666601227658766*^9}, {
   3.666602132821521*^9, 3.666602133421826*^9}, 3.66660280625519*^9, {
   3.6666030899204683`*^9, 3.666603092914742*^9}, 3.666603161484372*^9, {
   3.666607323986103*^9, 3.666607326588738*^9}, {3.669451671106944*^9, 
   3.6694516843939667`*^9}, 3.734589592922216*^9, 3.734589736249764*^9, {
   3.734589911556061*^9, 3.734589919463915*^9}, {3.734624906943943*^9, 
   3.734624909213572*^9}, 3.73462500183704*^9, 3.734625052321836*^9, 
   3.735551244306909*^9, 3.7355512776407137`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"DD", "[", 
           RowBox[{
            RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "-", "CTIMESd", 
          "-", 
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{
                RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], 
              SuperscriptBox["z", 
               RowBox[{"2", "\[Epsilon]"}]]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
         "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"DELTA", "[", 
             RowBox[{"1", "-", "z"}], "]"}], 
            RowBox[{"Log", "[", "z", "]"}]}], "\[Rule]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"DELTA", "[", 
             RowBox[{"1", "-", "z"}], "]"}], 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "2"]}], "\[Rule]", "0"}]}], 
         "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ArcTanh", "[", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "z"}]}], "]"}], "\[Rule]", " ", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}], "-", 
            RowBox[{"Log", "[", "z", "]"}]}], ")"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "z"}]}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}]}], "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"], "-", 
         RowBox[{
          RowBox[{"Log", "[", "z", "]"}], 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "2", ",", 
         FractionBox["1", "2"]}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox["1", "720"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "4"], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
          RowBox[{"30", " ", 
           RowBox[{"Log", "[", "8", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", 
      RowBox[{"DELTA", "[", "_", "]"}], ",", "L\[Mu]", ",", "l\[Zeta]", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "z", "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666528193218361*^9, 3.6665284019379053`*^9}, {
   3.666528540369749*^9, 3.666528541931628*^9}, {3.666528596314355*^9, 
   3.666528611145926*^9}, {3.6665286539356623`*^9, 3.666528679425953*^9}, {
   3.666528777463818*^9, 3.666528780032238*^9}, 3.666528932201703*^9, {
   3.666529355992948*^9, 3.666529448856105*^9}, 3.6665294918898563`*^9, {
   3.666601236376151*^9, 3.66660132474292*^9}, {3.6666013584192667`*^9, 
   3.666601374474558*^9}, 3.666601521585021*^9, {3.666602830624421*^9, 
   3.666602859331375*^9}, 3.6666031171660633`*^9, 3.66660530706454*^9, 
   3.666607648038797*^9, 3.6666079400329514`*^9, {3.6666082115262938`*^9, 
   3.6666082208948298`*^9}, {3.6666086488039227`*^9, 3.666608656202392*^9}, {
   3.734590676068668*^9, 3.734590699886457*^9}, {3.734590747116623*^9, 
   3.734590791103756*^9}, {3.7345919027244053`*^9, 3.734591932816554*^9}, {
   3.734592089650443*^9, 3.734592110793542*^9}, {3.7345923100646687`*^9, 
   3.734592332938488*^9}, {3.734592381165728*^9, 3.734592386795533*^9}, {
   3.734624789510935*^9, 3.7346247933306103`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["L\[Mu]", "3"], " ", "z"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z"}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"3", " ", "z"}]}], ")"}], " ", "z", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", "TrNf", " ", "z"}], "+", 
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"39", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "79"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "CA"}], "+", 
         RowBox[{"3", " ", "CF"}]}], ")"}], " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
   RowBox[{"Log", "[", "z", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", "CA"}], "+", 
          RowBox[{"45", " ", "CF"}], "+", 
          RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "CA"}], "-", 
         RowBox[{"9", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", "CA"}], "+", 
      RowBox[{"40", " ", "CF"}]}], ")"}], " ", "z", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "z", "]"}], "3"]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["L\[Mu]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "z"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", "CA"}], "-", 
         RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["CF", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["CF", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
  RowBox[{"L\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"40", " ", "TrNf", " ", "z"}], "+", 
          RowBox[{"3", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"12", "+", 
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"6", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
          
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "152"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"9", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"48", " ", 
          SuperscriptBox["CF", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
      RowBox[{"Log", "[", "z", "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"8", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"16", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "+", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", "z"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "-", "z"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "-", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "CA"}], "+", 
      RowBox[{"10", " ", "CF"}]}], ")"}], " ", "z", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", "z"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "+", 
  RowBox[{
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["L\[Mu]", "4"]}], "2"], "+", 
     RowBox[{
      SuperscriptBox["L\[Mu]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]"}], "+", 
        RowBox[{
         FractionBox["2", "9"], " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11"}], " ", "CA"}], "+", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["L\[Mu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["l\[Zeta]", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", "CF", " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "18"], " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "134"}], " ", "CA"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "CA"}], "-", 
              RowBox[{"7", " ", "CF"}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"L\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "9"], " ", "CF", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11"}], " ", "CA"}], "+", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "9"], " ", "CF", " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "134"}], " ", "CA"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "CA"}], "+", "CF"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", "27"], " ", "CF", " ", "l\[Zeta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"56", " ", "TrNf"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "202"}], "+", 
           RowBox[{"189", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "648"], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "CF", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"2", " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"4856", "-", 
           RowBox[{"603", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"234", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"2772", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", "TrNf", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "328"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"252", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
   RowBox[{"2", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{"63", "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "530"}], "+", 
            RowBox[{"63", " ", "z"}], "+", 
            RowBox[{"54", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"TrNf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"74", "-", 
               RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
         RowBox[{"27", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], "-", 
            RowBox[{"20", " ", "z", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.734589758583482*^9, 3.734589963496551*^9, 
  3.734590708930091*^9, 3.734590773221178*^9, 3.734591912864828*^9, 
  3.7345923389297733`*^9, 3.734592390216311*^9, 3.7346249226453257`*^9, 
  3.734625058498076*^9, 3.735551389137342*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
       SuperscriptBox["L\[Mu]", "2"], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"L\[Mu]", "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["L\[Mu]", "3"], " ", "z"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"3", " ", "z"}]}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", "TrNf", " ", "z"}], "+", 
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"39", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "79"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "CA"}], "+", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"45", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "CA"}], "-", 
           RowBox[{"9", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", "CA"}], "+", 
        RowBox[{"40", " ", "CF"}]}], ")"}], " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "z"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "TrNf", " ", "z"}], "+", 
            RowBox[{"3", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"6", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], 
            "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "152"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "11"}], " ", "CA"}], "+", 
              RowBox[{"9", " ", "CF"}], "+", 
              RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"48", " ", 
            SuperscriptBox["CF", "2"], " ", "z", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"8", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "+", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "z"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "CA"}], "+", 
        RowBox[{"10", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "+", 
    RowBox[{
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["L\[Mu]", "4"]}], "2"], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["CF", "2"], " ", "l\[Zeta]"}], "+", 
          RowBox[{
           FractionBox["2", "9"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["CF", "2"], " ", 
           SuperscriptBox["l\[Zeta]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "3"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "CA"}], "-", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "18"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "-", 
                RowBox[{"7", " ", "CF"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"L\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "+", "CF"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["2", "27"], " ", "CF", " ", "l\[Zeta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56", " ", "TrNf"}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "202"}], "+", 
             RowBox[{"189", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "648"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"2", " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{"4856", "-", 
             RowBox[{"603", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"234", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"2772", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", "TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "328"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"252", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "2", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"63", "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "530"}], "+", 
             RowBox[{"63", " ", "z"}], "+", 
             RowBox[{"54", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"74", "-", 
                RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
          
          RowBox[{"27", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], "-", 
             RowBox[{"20", " ", "z", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.666601298958493*^9, 
   3.666601300077324*^9}, 3.666601394767993*^9, {3.666607959570867*^9, 
   3.6666079687328377`*^9}, {3.6666082542314043`*^9, 3.666608268663817*^9}, {
   3.666608665296844*^9, 3.6666086659582167`*^9}, {3.669453170668035*^9, 
   3.6694531889869204`*^9}, {3.669453230110066*^9, 3.669453231376568*^9}, {
   3.7345908882376423`*^9, 3.734590895728842*^9}, {3.734592418165586*^9, 
   3.734592429045282*^9}, {3.7355514054208508`*^9, 3.7355514188792887`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[Rule] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
   3.666615440014841*^9, 3.6666154407814217`*^9}, 3.6671065324096746`*^9, 
   3.667107808372772*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "@", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "[", 
           RowBox[{
            RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "-", " ", 
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{
             RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], 
           SuperscriptBox["z", 
            RowBox[{"2", "\[Epsilon]"}]]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"DELTA", "[", 
        RowBox[{"1", "-", "z"}], "]"}], 
       RowBox[{"Log", "[", "z", "]"}]}], "\[Rule]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "Lb", ",", 
      RowBox[{"DELTA", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666527490100459*^9, 3.666527532387908*^9}, {
   3.666527594917469*^9, 3.666527716371992*^9}, 3.66652786003537*^9, {
   3.666527920901701*^9, 3.666527927887475*^9}, 3.666528928861704*^9, {
   3.666529164412096*^9, 3.66652923084398*^9}, {3.6666011073145514`*^9, 
   3.666601135619687*^9}, {3.666601383471326*^9, 3.666601384035306*^9}, {
   3.6666027967482843`*^9, 3.666602822800097*^9}, {3.666608233049727*^9, 
   3.666608242737123*^9}, {3.667106548874813*^9, 3.667106553169484*^9}, {
   3.667107815418687*^9, 3.667107822977759*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7345924579563437`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CTIMESd", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.666529319421754*^9, 3.666529339337447*^9}, {
   3.666529372728335*^9, 3.666529381693912*^9}, 3.666529488902519*^9, 
   3.666601164434428*^9, {3.666601219044479*^9, 3.666601227658766*^9}, {
   3.666602132821521*^9, 3.666602133421826*^9}, 3.66660280625519*^9, {
   3.6666030899204683`*^9, 3.666603092914742*^9}, 3.666603161484372*^9, {
   3.666607323986103*^9, 3.666607326588738*^9}, 3.667106575065241*^9, 
   3.667107828863372*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"DD", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "-", "CTIMESd", 
       "-", 
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{
             RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], 
           SuperscriptBox["z", 
            RowBox[{"2", "\[Epsilon]"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"DELTA", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"Log", "[", "z", "]"}]}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"DELTA", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"]}], "\[Rule]", "0"}]}], "}"}]}],
     ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", 
      RowBox[{"DELTA", "[", "_", "]"}], ",", "L\[Mu]", ",", "l\[Zeta]", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "z", "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666528193218361*^9, 3.6665284019379053`*^9}, {
   3.666528540369749*^9, 3.666528541931628*^9}, {3.666528596314355*^9, 
   3.666528611145926*^9}, {3.6665286539356623`*^9, 3.666528679425953*^9}, {
   3.666528777463818*^9, 3.666528780032238*^9}, 3.666528932201703*^9, {
   3.666529355992948*^9, 3.666529448856105*^9}, 3.6665294918898563`*^9, {
   3.666601236376151*^9, 3.66660132474292*^9}, {3.6666013584192667`*^9, 
   3.666601374474558*^9}, 3.666601521585021*^9, {3.666602830624421*^9, 
   3.666602859331375*^9}, 3.6666031171660633`*^9, 3.66660530706454*^9, 
   3.666607648038797*^9, 3.6666079400329514`*^9, {3.6666082115262938`*^9, 
   3.6666082208948298`*^9}, {3.6666086488039227`*^9, 3.666608656202392*^9}, {
   3.667106587136052*^9, 3.6671065907599497`*^9}, {3.6671078312414093`*^9, 
   3.6671078396893187`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{"CA", "-", 
     RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
   RowBox[{"Log", "[", "z", "]"}]}], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "z", "]"}], "3"]}], 
   RowBox[{"1", "+", "z"}]], "+", 
  FractionBox[
   RowBox[{"12", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "CA"}], "+", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", "z"}], "]"}]}], 
   RowBox[{"1", "+", "z"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "CA"}], "+", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
    RowBox[{"Log", "[", "z", "]"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", "z"}]}], "]"}]}], 
   RowBox[{"1", "+", "z"}]], "+", 
  RowBox[{"L\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "CA"}], "+", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], 
      RowBox[{"1", "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], 
      RowBox[{"1", "+", "z"}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}], 
      RowBox[{"1", "+", "z"}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
    RowBox[{"Log", "[", "z", "]"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z"}], "]"}]}], 
   RowBox[{"1", "+", "z"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "CA"}], "+", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"-", "z"}]}], "]"}]}], 
   RowBox[{"1", "+", "z"}]], "+", 
  FractionBox[
   RowBox[{"16", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "CA"}], "+", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", "z"}], "]"}]}], 
   RowBox[{"1", "+", "z"}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      FractionBox["1", 
       RowBox[{"1", "+", "z"}]]}], "]"}]}], 
   RowBox[{"1", "+", "z"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "-", 
      RowBox[{"8", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "z"}], "]"}], "3"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "2"], "-", 
         RowBox[{"4", " ", "z", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.7345925407650633`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"12", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", "z", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"]}], 
        RowBox[{"1", "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], 
        RowBox[{"1", "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "z"}]}], "]"}]}], 
        RowBox[{"1", "+", "z"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"Log", "[", "z", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", "z"}]]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], "-", 
        RowBox[{"8", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "z"}], "]"}], "3"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"], "-", 
           RowBox[{"4", " ", "z", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.666601298958493*^9, 
   3.666601300077324*^9}, 3.666601394767993*^9, {3.666607959570867*^9, 
   3.6666079687328377`*^9}, {3.6666082542314043`*^9, 3.666608268663817*^9}, {
   3.666608665296844*^9, 3.6666086659582167`*^9}, {3.667106604334175*^9, 
   3.667106612834095*^9}, {3.6671078514457273`*^9, 3.667107856907771*^9}, {
   3.73459256222103*^9, 3.734592565126597*^9}}]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final expressions", "Chapter",
 CellChangeTimes->{{3.666523176970332*^9, 3.6665231894241877`*^9}}],

Cell[TextData[{
 "The coefficient functions for TMD PDF given by variables Cpdf[f \
\[LeftArrow] f, n]\nCpdf[f \[LeftArrow] f, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "]"}], "=", 
    SubscriptBox["\[Sum]", 
     RowBox[{"m", ",", "l"}]]}], TraditionalForm]]],
 " Cpdf[f \[LeftArrow] f, n,m,l] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["L", "\[Mu]"], 
     RowBox[{"m", "-", "l"}]], 
    SuperscriptBox[
     SubscriptBox["l", "\[Zeta]"], "l"]}], TraditionalForm]]],
 "\n\t\t= Exp[-D ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"L\[Zeta]", "]"}], 
    SubscriptBox["\[Sum]", "m"]}], TraditionalForm]]],
 "Cpdf[f \[LeftArrow] f, n,m] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["L", "\[Mu]"], "m"], TraditionalForm]]],
 "\n\t\t\nThe coefficient functions for TMD FF given by variables Cff[f \
\[LeftArrow] f, n]\nCff[f \[LeftArrow] f, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "]"}], "=", 
    SubscriptBox["\[Sum]", 
     RowBox[{"m", ",", "l"}]]}], TraditionalForm]]],
 " Cff[f \[LeftArrow] f, n,m,l] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["L", "\[Mu]"], 
     RowBox[{"m", "-", "l"}]], 
    SuperscriptBox[
     SubscriptBox["l", "\[Zeta]"], "l"]}], TraditionalForm]]],
 "\n\t\t= Exp[-D ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"L\[Zeta]", "]"}], 
    SubscriptBox["\[Sum]", "m"]}], TraditionalForm]]],
 "Cff[f \[LeftArrow] f, n,m] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["L", "\[Mu]"], "m"], TraditionalForm]]],
 "\n",
 StyleBox["Note:",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 " expression for finite part presented in the article are simplfied by means \
of various relations for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Li", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.666529731961976*^9, 3.666529812065494*^9}, {
   3.66652986250604*^9, 3.666529895260254*^9}, {3.6665300248445187`*^9, 
   3.666530132785396*^9}, {3.6666085123817377`*^9, 3.6666085790830717`*^9}, 
   3.735637001227798*^9},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Matching coefficients for TMD PDF", "Subsubtitle",
 CellChangeTimes->{{3.6705605609261513`*^9, 3.67056056351602*^9}}],

Cell[CellGroupData[{

Cell["Q \[LeftArrow] Q", "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.6705604663135347`*^9, 3.670560479600338*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", "x"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "+", 
    RowBox[{"CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
       SuperscriptBox["L\[Mu]", "2"], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["L\[Mu]", "3"], " ", "x"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}]}], ")"}]}],
         "+", 
        RowBox[{"CF", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"12", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "CF", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "38"}], " ", "CA"}], "+", 
            RowBox[{"10", " ", "TrNf"}], "+", 
            RowBox[{"3", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               SuperscriptBox["\[Pi]", "2"], "+", 
               RowBox[{"6", " ", "x"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "CA"}], "-", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"9", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CA", " ", "CF", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "3"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "x"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "TrNf", " ", "x"}], "+", 
            RowBox[{"3", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"6", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}], 
            "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "152"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "11"}], " ", "CA"}], "+", 
               RowBox[{"9", " ", "CF"}], "+", 
               RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["CF", "2"], " ", "x", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "CA", " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "x"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "CA"}], "+", 
        RowBox[{"5", " ", "CF"}]}], ")"}], " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "2", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", "CF", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"6", " ", "x"}]}], ")"}], " ", 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"63", "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "530"}], "+", 
             RowBox[{"63", " ", "x"}], "+", 
             RowBox[{"162", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"74", "-", 
                RowBox[{"9", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}], "+", 
          
          RowBox[{"27", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], "+", 
             RowBox[{"10", " ", "x", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["L\[Mu]", "4"]}], "2"], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["CF", "2"], " ", "l\[Zeta]"}], "+", 
          RowBox[{
           FractionBox["2", "9"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["CF", "2"], " ", 
           SuperscriptBox["l\[Zeta]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "3"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "CA"}], "-", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "18"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "-", 
                RowBox[{"7", " ", "CF"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"L\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "+", "CF"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["2", "27"], " ", "CF", " ", "l\[Zeta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56", " ", "TrNf"}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "202"}], "+", 
             RowBox[{"189", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "648"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"8", " ", "TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "328"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"252", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"9712", "-", 
             RowBox[{"1206", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"270", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
             RowBox[{"6480", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", "2", ",", 
                FractionBox["1", "2"]}], "]"}]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "308"}], "+", 
                RowBox[{"45", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.670560466313732*^9, 
   3.67056047960054*^9}, {3.732358846824682*^9, 3.73235885481419*^9}, {
   3.732358893253421*^9, 3.732358909248661*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[LeftArrow] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667031924269277*^9, 3.667036410211421*^9, 
   3.6705604663448553`*^9, 3.67056050626512*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "3"]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{"1", "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], 
        RowBox[{"1", "+", "x"}]]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "x"}], "]"}], "2"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "x"}]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], 
        RowBox[{"1", "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], 
        RowBox[{"1", "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "x"}]}], "]"}]}], 
        RowBox[{"1", "+", "x"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "x"}]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x"}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["x", 
         RowBox[{"1", "+", "x"}]]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], "+", 
        RowBox[{"8", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "x"}], "]"}], "3"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"4", " ", "x", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}]]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6666039119999237`*^9, 
   3.666603912852078*^9}, 3.6666047880012608`*^9, {3.667031887880513*^9, 
   3.667031904756567*^9}, {3.667036366423154*^9, 3.667036383023346*^9}, 
   3.670560466348345*^9, 3.670560506265318*^9, 3.732358865721362*^9, {
   3.732358934665989*^9, 3.732358935194923*^9}, {3.735552505332782*^9, 
   3.73555254521458*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for TMD PDF (logarithmical part)", "Subsubtitle",
 CellChangeTimes->{{3.666523285336323*^9, 3.66652329561666*^9}}],

Cell[CellGroupData[{

Cell["Q \[LeftArrow] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "CF"}], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952723378*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952739444*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", "x"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "x"}]]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952752605*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}}],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.732358960526979*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", "x"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "x"}]]], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.732358960556155*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589665447397`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.73235896655799*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["CF", "2"], " ", "x"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}]]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"22", " ", "CA"}], "9"]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589665712147`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["CF", "2"], " ", "x"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "CA"}], "3"], "-", 
     FractionBox[
      RowBox[{"4", " ", "TrNf"}], "3"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589665843697`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966597001*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "TrNf", " ", "x"}], 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "x"}]}]], "+", 
     FractionBox[
      RowBox[{"22", " ", "CA", " ", "x"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "6"]}], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "9"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "67"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"20", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["CF", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "+", 
      RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966607623*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "9"]}], " ", "CA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "67"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"40", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589666179523`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589666277723`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "CA", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "9"]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "TrNf", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "76"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"66", " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "-", 
         RowBox[{"18", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966638339*^9}],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"112", " ", "TrNf"}], "27"]}], "+", 
    RowBox[{"CA", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["404", "27"], "-", 
       RowBox[{"14", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589666486053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974440814*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", "x"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "CA"}], "9"], "-", 
     FractionBox[
      RowBox[{"4", " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974465514*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "TrNf", " ", "x"}], 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "x"}]}]], "+", 
     FractionBox[
      RowBox[{"22", " ", "CA", " ", "x"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "9"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"67", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"20", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["CF", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "+", 
      RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.7323589744865093`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["CF", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"12", "+", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"6", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "TrNf", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "76"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"66", " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "-", 
         RowBox[{"18", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["4", "27"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "28"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["404", "27"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "9"], "-", 
        RowBox[{"14", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.666530725445065*^9, 3.7323589745131693`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[LeftArrow] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667031950718417*^9, 3.667036442793496*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "2", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "1", ",", "1"}], 
   "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "1", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.6670319550408993`*^9, 3.667031960656526*^9}, {3.66703644982161*^9, 
   3.6670364611487827`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558362664*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558389385*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558410233*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}, {
  3.667031962851905*^9, 3.667031966823382*^9}, {3.667036464367115*^9, 
  3.667036472765153*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.667031967198997*^9, 3.6670364731266613`*^9, 3.73235899463596*^9, 
   3.735552560396344*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.667031967198997*^9, 3.6670364731266613`*^9, 3.73235899463596*^9, 
   3.735552560424493*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "4", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "4", ",", "1"}], 
   "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "4", ",", "2"}], 
   "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "3", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "3", ",", "1"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "3", ",", "2"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "2", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "2", ",", "1"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "2", ",", "2"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "1", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "1", ",", "1"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.667031968990511*^9, 
  3.66703198450841*^9}, {3.667036476483027*^9, 3.667036511070642*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562679899*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562689761*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562700944*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562710693*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562720796*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562739259*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.73555256275793*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562774435*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"6", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"6", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562792268*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.73555256280278*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}, {
  3.667031989851852*^9, 3.667031996725111*^9}, {3.66703651587853*^9, 
  3.66703652988475*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567157687*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.7355525671736298`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567185154*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"6", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"6", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.7355525672006187`*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for TMD PDF (finite part)", "Subsubtitle",
 CellChangeTimes->{{3.666523287816202*^9, 3.666523296488254*^9}}],

Cell[CellGroupData[{

Cell["Q \[LeftArrow] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"DELTA", "[", "_", "]"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "6"]}], " ", "CF", " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.669457449455123*^9, 3.732359015913961*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox["CF", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"12", "-", 
       RowBox[{"24", " ", "x"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "+", 
       RowBox[{"6", " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "+", 
       RowBox[{"48", " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       RowBox[{"36", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}], "2"], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       RowBox[{"9", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"12", " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "x"}], "]"}]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "x"}]}], "]"}]}], "-", 
       RowBox[{"120", " ", "x", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "x"}], "]"}]}], "+", 
       RowBox[{"120", " ", "x", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "TrNf", " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"74", " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"30", " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "-", 
         RowBox[{"9", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], 
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "126"}], "+", 
         RowBox[{"1060", " ", "x"}], "-", 
         RowBox[{"126", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"54", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"54", " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"456", " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{"216", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{"99", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
         RowBox[{"18", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "3"]}], "+", 
         RowBox[{"216", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}], "+", 
            RowBox[{"Log", "[", "x", "]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "x"}], "]"}]}], "+", 
         RowBox[{"216", " ", "x", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "x"}]}], "]"}]}], "-", 
         RowBox[{"432", " ", "x", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "x"}], "]"}]}], "-", 
         RowBox[{"324", " ", "x", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "72"], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "81"], " ", "TrNf", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "328"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"252", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "648"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"9712", "-", 
           RowBox[{"1206", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"270", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
           RowBox[{"6480", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", "2", ",", 
              FractionBox["1", "2"]}], "]"}]}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "308"}], "+", 
              RowBox[{"45", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, 3.6694574495607967`*^9, 3.73235901870788*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[LeftArrow] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667032007077035*^9, 3.6670364450493793`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"DELTA", "[", "_", "]"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}, {3.667032011056267*^9, 
   3.667032012967457*^9}, {3.667036543521961*^9, 3.667036551449029*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.667032013426894*^9, 3.669457449945071*^9, 
   3.732359035206347*^9, 3.735552600177174*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}, {3.667032015321705*^9, 3.667032053001979*^9}, {
  3.667036548076096*^9, 3.667036566859168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}]}], ")"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"Log", "[", "x", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"Log", "[", "x", "]"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"Log", "[", "x", "]"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"-", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      FractionBox["x", 
       RowBox[{"1", "+", "x"}]]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], "3"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"4", " ", "x", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, {3.66703201905721*^9, 3.667032053646823*^9}, 
   3.667036567585935*^9, 3.669457450022709*^9, 3.73235903785211*^9, 
   3.7355526028955812`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for TMD FF", "Subsubtitle",
 CellChangeTimes->{{3.666529622049605*^9, 3.666529653064507*^9}, 
   3.666608001097701*^9}],

Cell[CellGroupData[{

Cell["Q \[Rule] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.666677061554319*^9, 3.666677063783984*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
       SuperscriptBox["L\[Mu]", "2"], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"L\[Mu]", "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["L\[Mu]", "3"], " ", "z"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"3", " ", "z"}]}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", "TrNf", " ", "z"}], "+", 
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"39", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "79"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "CA"}], "+", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"45", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "CA"}], "-", 
           RowBox[{"9", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", "CA"}], "+", 
        RowBox[{"40", " ", "CF"}]}], ")"}], " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "z"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "TrNf", " ", "z"}], "+", 
            RowBox[{"3", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"6", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], 
            "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "152"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "11"}], " ", "CA"}], "+", 
              RowBox[{"9", " ", "CF"}], "+", 
              RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"48", " ", 
            SuperscriptBox["CF", "2"], " ", "z", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"8", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "+", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "z"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "CA"}], "+", 
        RowBox[{"10", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "+", 
    RowBox[{
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["L\[Mu]", "4"]}], "2"], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["CF", "2"], " ", "l\[Zeta]"}], "+", 
          RowBox[{
           FractionBox["2", "9"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["CF", "2"], " ", 
           SuperscriptBox["l\[Zeta]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "3"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "CA"}], "-", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "18"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "-", 
                RowBox[{"7", " ", "CF"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"L\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "+", "CF"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["2", "27"], " ", "CF", " ", "l\[Zeta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56", " ", "TrNf"}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "202"}], "+", 
             RowBox[{"189", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "648"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"2", " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{"4856", "-", 
             RowBox[{"603", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"234", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"2772", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", "TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "328"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"252", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "2", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"63", "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "530"}], "+", 
             RowBox[{"63", " ", "z"}], "+", 
             RowBox[{"54", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"74", "-", 
                RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
          
          RowBox[{"27", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], "-", 
             RowBox[{"20", " ", "z", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.666601298958493*^9, 
   3.666601300077324*^9}, 3.666601394767993*^9, {3.666607959570867*^9, 
   3.6666079687328377`*^9}, {3.6666082542314043`*^9, 3.666608268663817*^9}, {
   3.666608665296844*^9, 3.6666086659582167`*^9}, {3.669453170668035*^9, 
   3.6694531889869204`*^9}, {3.669453230110066*^9, 3.669453231376568*^9}, {
   3.73459262746139*^9, 3.7345926357528887`*^9}, 3.734592725017837*^9, {
   3.734592787747229*^9, 3.734592789854086*^9}, {3.735551479830127*^9, 
   3.7355514874033413`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[Rule] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.666677061554319*^9, 3.666677063783984*^9}, 
   3.6671066593858147`*^9, 3.667107880214004*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"12", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", "z", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"]}], 
        RowBox[{"1", "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], 
        RowBox[{"1", "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "z"}]}], "]"}]}], 
        RowBox[{"1", "+", "z"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"Log", "[", "z", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", "z"}]]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], "-", 
        RowBox[{"8", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "z"}], "]"}], "3"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"], "-", 
           RowBox[{"4", " ", "z", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.666601298958493*^9, 
   3.666601300077324*^9}, 3.666601394767993*^9, {3.666607959570867*^9, 
   3.6666079687328377`*^9}, {3.6666082542314043`*^9, 3.666608268663817*^9}, {
   3.666608665296844*^9, 3.6666086659582167`*^9}, {3.667106604334175*^9, 
   3.667106612834095*^9}, {3.6671078514457273`*^9, 3.667107856907771*^9}, {
   3.734592644684133*^9, 3.734592664583846*^9}, {3.734593025995055*^9, 
   3.734593027463163*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for TMD FF (logarithmical part)", "Subsubtitle",
 CellChangeTimes->{{3.666523290544428*^9, 3.6665232971756*^9}}],

Cell[CellGroupData[{

Cell["Q \[Rule] Q ", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.666677066552722*^9, {3.735023229010456*^9, 
   3.735023230386198*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666608053845317*^9, 3.666608076918247*^9}, 3.666677150988716*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "CF"}], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.669457465363945*^9, 3.734593040339058*^9, 3.7355515100148573`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.669457465363945*^9, 3.734593040339058*^9, 3.735551510039276*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", "z"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "z"}]]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.669457465363945*^9, 3.734593040339058*^9, 3.735551510056932*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}, {
  3.666608083720005*^9, 3.6666080947978487`*^9}}],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.6666080959320097`*^9, 3.6666083063586473`*^9, 3.6666086968673573`*^9, 
   3.6694574654080553`*^9, 3.734593042724334*^9, 3.73555151440152*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", "z"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "z"}]]], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.6666080959320097`*^9, 3.6666083063586473`*^9, 3.6666086968673573`*^9, 
   3.6694574654080553`*^9, 3.734593042724334*^9, 3.735551514422113*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "4", ",", "0"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "4", ",", "1"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "4", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "3", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "3", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "3", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6666081037993383`*^9, 
  3.6666081414045277`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.7355515174408903`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517464075*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.73555151748028*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["CF", "2"], " ", "z"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z"}]]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"22", " ", "CA"}], "9"]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.7355515174990463`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["CF", "2"], " ", "z"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "CA"}], "3"], "-", 
     FractionBox[
      RowBox[{"4", " ", "TrNf"}], "3"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517518304*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517538621*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "TrNf", " ", "z"}], 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "z"}]}]], "+", 
     FractionBox[
      RowBox[{"22", " ", "CA", " ", "z"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "6"]}], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "9"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "67"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"20", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["CF", "2"], " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "+", 
      RowBox[{"Log", "[", "z", "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517556636*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["2", "9"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"67", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"40", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["CF", "2"], " ", "z", " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517570565*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517580967*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "CA", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "9"]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "z"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{"z", "+", 
         RowBox[{"4", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"48", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "TrNf", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "76"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "z"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"66", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"18", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517591136*^9}],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"112", " ", "TrNf"}], "27"]}], "+", 
    RowBox[{"CA", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["404", "27"], "-", 
       RowBox[{"14", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517599596*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}, {
  3.666608146466007*^9, 3.6666081608320303`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.669457465642878*^9, 
  3.734593051091403*^9, 3.735551528472042*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", "z"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "CA"}], "9"], "-", 
     FractionBox[
      RowBox[{"4", " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.669457465642878*^9, 
  3.734593051091403*^9, 3.735551528490254*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "TrNf", " ", "z"}], 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "z"}]}]], "+", 
     FractionBox[
      RowBox[{"22", " ", "CA", " ", "z"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "9"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"67", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"20", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["CF", "2"], " ", "z", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.669457465642878*^9, 
  3.734593051091403*^9, 3.735551528504282*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "z"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{"z", "+", 
         RowBox[{"4", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"48", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "TrNf", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "76"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "z"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"66", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"18", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["4", "27"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "28"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["404", "27"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "9"], "-", 
        RowBox[{"14", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.669457465642878*^9, 
  3.734593051091403*^9, 3.735551528519199*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[Rule] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.666677066552722*^9, 3.667106657281755*^9, 
   3.667107882460555*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "2", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "1", ",", "1"}], "]"}], 
  "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "1", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666608053845317*^9, 3.666608076918247*^9}, 3.666677150988716*^9, {
   3.667106682295288*^9, 3.667106688413464*^9}, {3.667107914167303*^9, 
   3.66710791855937*^9}, {3.6671079747749033`*^9, 3.66710798110284*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.6671066889413557`*^9, 3.667107981753372*^9, 3.669457467563098*^9, 
   3.734593057342369*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.6671066889413557`*^9, 3.667107981753372*^9, 3.669457467563098*^9, 
   3.734593057361775*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.6671066889413557`*^9, 3.667107981753372*^9, 3.669457467563098*^9, 
   3.734593057380912*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}, {
  3.666608083720005*^9, 3.6666080947978487`*^9}, {3.667106691555965*^9, 
  3.667106695792687*^9}, {3.6671079839551773`*^9, 3.667107989428913*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.6666080959320097`*^9, 3.6666083063586473`*^9, 3.6666086968673573`*^9, 
   3.6671066961757*^9, 3.6671079898556423`*^9, 3.669457467578677*^9, 
   3.734593059034363*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.6666080959320097`*^9, 3.6666083063586473`*^9, 3.6666086968673573`*^9, 
   3.6671066961757*^9, 3.6671079898556423`*^9, 3.669457467578677*^9, 
   3.7345930590470123`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "4", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "4", ",", "1"}], "]"}], 
  "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "4", ",", "2"}], "]"}], 
  "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "3", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "3", ",", "1"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "3", ",", "2"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "2", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "2", ",", "1"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "2", ",", "2"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "1", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "1", ",", "1"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6666081037993383`*^9, 
  3.6666081414045277`*^9}, {3.667106698024384*^9, 3.6671067114409037`*^9}, {
  3.667107992242796*^9, 3.6671080198362103`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061019278*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.73459306104358*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061062561*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061080613*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.7345930610989923`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061116355*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061134103*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061153603*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061172118*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061191169*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061206292*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}, {
  3.666608146466007*^9, 3.6666081608320303`*^9}, {3.667106715303958*^9, 
  3.667106721035302*^9}, {3.667108025940867*^9, 3.667108035512166*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.667106722031102*^9, 
  3.6671080360016537`*^9, 3.669457467744185*^9, 3.734593064280366*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.667106722031102*^9, 
  3.6671080360016537`*^9, 3.669457467744185*^9, 3.7345930642930603`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.667106722031102*^9, 
  3.6671080360016537`*^9, 3.669457467744185*^9, 3.734593064303055*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.667106722031102*^9, 
  3.6671080360016537`*^9, 3.669457467744185*^9, 3.734593064313799*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for TMD FF (finite part)", "Subsubtitle",
 CellChangeTimes->{{3.6665232932243347`*^9, 3.6665232987116528`*^9}}],

Cell[CellGroupData[{

Cell["Q \[Rule] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.666677067592802*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"DELTA", "[", "_", "]"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}, {3.6666081700221043`*^9, 
   3.666608173380578*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "6"]}], " ", "CF", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", "z", " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.666608177344885*^9, 3.666608319684519*^9, 
   3.734593076254259*^9, 3.735195558315413*^9, 3.7355515455512247`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}, {3.666608171681201*^9, 3.666608175520589*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12"}], "+", 
      RowBox[{"24", " ", "z"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      RowBox[{"78", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      RowBox[{"36", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], "2"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"45", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "-", 
      RowBox[{"108", " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{"80", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "3"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"1", "-", "z"}]}], "]"}]}], "-", 
      RowBox[{"240", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", "z"}], "]"}]}], "+", 
      RowBox[{"240", " ", "z", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "TrNf", " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"74", " ", "z"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"90", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"9", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{"126", "-", 
         RowBox[{"1060", " ", "z"}], "+", 
         RowBox[{"126", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"54", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"54", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"1422", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"108", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"108", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"216", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"99", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "-", 
         RowBox[{"216", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
         RowBox[{"162", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "3"]}], "+", 
         RowBox[{"216", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}]}], "+", 
         RowBox[{"216", " ", "z", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
         RowBox[{"648", " ", "z", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "z"}], "]"}]}], "+", 
         RowBox[{"108", " ", "z", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "72"], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "324"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"4856", "-", 
           RowBox[{"603", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"234", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"2772", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "81"], " ", "TrNf", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "328"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"252", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, 3.666608321286921*^9, 3.666608701281307*^9, 
   3.669453504340905*^9, 3.734593080631899*^9, 3.7351955651831923`*^9, 
   3.7355515549551067`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[Rule] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.666677067592802*^9, 3.667106656313775*^9, 
   3.667107884612314*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"DELTA", "[", "_", "]"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}, {3.6666081700221043`*^9, 
   3.666608173380578*^9}, {3.667106740220602*^9, 3.667106741645426*^9}, {
   3.6671089258310013`*^9, 3.667108928426578*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.666608177344885*^9, 3.666608319684519*^9, 
   3.6671067423986483`*^9, 3.667108945523596*^9, 3.734593109224078*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}, {3.666608171681201*^9, 3.666608175520589*^9}, {
  3.667106744269988*^9, 3.6671067456712627`*^9}, {3.667108934999352*^9, 
  3.667108939424923*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"18", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"36", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"8", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "z"}], "]"}], "3"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "z"}]}], "]"}]}], "+", 
      RowBox[{"48", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", "z"}], "]"}]}], "-", 
      RowBox[{"48", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", "z"}]]}], "]"}]}], "+", 
      RowBox[{"12", " ", "z", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", "+", 
     RowBox[{"3", " ", "z"}]}]], 
   RowBox[{"CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"18", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"36", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"8", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "z"}], "]"}], "3"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "z"}]}], "]"}]}], "+", 
      RowBox[{"48", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", "z"}], "]"}]}], "-", 
      RowBox[{"48", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", "z"}]]}], "]"}]}], "+", 
      RowBox[{"12", " ", "z", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, 3.666608321286921*^9, 3.666608701281307*^9, 
   3.667106746560172*^9, 3.667108946562789*^9, 3.73459311107937*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1477, 851},
WindowMargins->{{Automatic, 40}, {Automatic, 82}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 813, 14, 162, "Text"],
Cell[1373, 36, 720, 14, 171, "Text"],
Cell[2096, 52, 252, 5, 73, "Text"],
Cell[2351, 59, 1662, 40, 760, "Text"],
Cell[4016, 101, 2796, 90, 1068, "Text"],
Cell[CellGroupData[{
Cell[6837, 195, 106, 1, 98, "Chapter"],
Cell[CellGroupData[{
Cell[6968, 200, 188, 2, 96, "Section"],
Cell[7159, 204, 1122, 31, 250, "Text"],
Cell[8284, 237, 995, 30, 330, "Input"],
Cell[9282, 269, 3365, 97, 528, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[12684, 371, 173, 2, 73, "Section"],
Cell[12860, 375, 504, 13, 256, "Text"],
Cell[13367, 390, 3323, 93, 520, "Input"],
Cell[16693, 485, 125, 2, 67, "Input"],
Cell[16821, 489, 7821, 209, 1266, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[24679, 703, 206, 3, 73, "Section"],
Cell[24888, 708, 790, 19, 202, "Text"],
Cell[CellGroupData[{
Cell[25703, 731, 106, 1, 100, "Subsection"],
Cell[25812, 734, 23746, 626, 2833, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[49595, 1365, 374, 9, 79, "Subsection"],
Cell[49972, 1376, 5162, 135, 712, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[55183, 1517, 107, 1, 73, "Section"],
Cell[55293, 1520, 892, 22, 472, "Text"],
Cell[CellGroupData[{
Cell[56210, 1546, 152, 2, 217, "Subsection"],
Cell[56365, 1550, 26391, 672, 7803, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82793, 2227, 296, 9, 222, "Subsection"],
Cell[83092, 2238, 7711, 224, 2107, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[90852, 2468, 175, 2, 73, "Section"],
Cell[91030, 2472, 645, 17, 360, "Text"],
Cell[CellGroupData[{
Cell[91700, 2493, 106, 1, 217, "Subsection"],
Cell[91809, 2496, 6183, 174, 33310, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[98029, 2675, 242, 7, 175, "Subsection"],
Cell[98274, 2684, 1943, 50, 595, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[100266, 2740, 99, 1, 73, "Section"],
Cell[100368, 2743, 691, 17, 540, "Text"],
Cell[CellGroupData[{
Cell[101084, 2764, 152, 2, 325, "Subsection"],
Cell[101239, 2768, 6240, 175, 2074, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107516, 2948, 289, 8, 333, "Subsection"],
Cell[107808, 2958, 2053, 51, 721, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[109910, 3015, 166, 2, 73, "Section"],
Cell[110079, 3019, 4710, 147, 514, "Text"],
Cell[CellGroupData[{
Cell[114814, 3170, 106, 1, 100, "Subsection"],
Cell[CellGroupData[{
Cell[114945, 3175, 1414, 38, 241, "Input"],
Cell[116362, 3215, 2130, 66, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118529, 3286, 3020, 80, 477, "Input"],
Cell[121552, 3368, 19075, 586, 2002, "Output"]
}, Open  ]],
Cell[140642, 3957, 22981, 665, 3073, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[163660, 4627, 250, 8, 79, "Subsection"],
Cell[163913, 4637, 533, 14, 117, "Text"],
Cell[164449, 4653, 4934, 128, 669, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[169432, 4787, 94, 1, 73, "Section"],
Cell[169529, 4790, 4989, 155, 429, "Text"],
Cell[CellGroupData[{
Cell[174543, 4949, 152, 2, 100, "Subsection"],
Cell[CellGroupData[{
Cell[174720, 4955, 1539, 41, 156, "Input"],
Cell[176262, 4998, 2155, 67, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178454, 5070, 3183, 83, 366, "Input"],
Cell[181640, 5155, 23332, 715, 2385, "Output"]
}, Open  ]],
Cell[204987, 5873, 27522, 795, 3553, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[232546, 6673, 311, 8, 79, "Subsection"],
Cell[232860, 6683, 584, 15, 271, "Text"],
Cell[233447, 6700, 7273, 215, 2004, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[240769, 6921, 105, 1, 73, "Section"],
Cell[240877, 6924, 2400, 69, 354, "Text"],
Cell[CellGroupData[{
Cell[243302, 6997, 106, 1, 100, "Subsection"],
Cell[CellGroupData[{
Cell[243433, 7002, 998, 26, 112, "Input"],
Cell[244434, 7030, 516, 15, 109, "Output"]
}, Open  ]],
Cell[244965, 7048, 4892, 123, 820, "Input"],
Cell[CellGroupData[{
Cell[249882, 7175, 1179, 29, 112, "Input"],
Cell[251064, 7206, 13180, 407, 1338, "Output"]
}, Open  ]],
Cell[264259, 7616, 14994, 435, 1948, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[279290, 8056, 244, 7, 79, "Subsection"],
Cell[CellGroupData[{
Cell[279559, 8067, 1114, 28, 112, "Input"],
Cell[280676, 8097, 115, 2, 67, "Output"]
}, Open  ]],
Cell[280806, 8102, 333, 6, 67, "Input"],
Cell[CellGroupData[{
Cell[281164, 8112, 1392, 32, 112, "Input"],
Cell[282559, 8146, 5376, 168, 637, "Output"]
}, Open  ]],
Cell[287950, 8317, 6336, 184, 996, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[294335, 8507, 104, 1, 73, "Section"],
Cell[294442, 8510, 2945, 87, 877, "Text"],
Cell[CellGroupData[{
Cell[297412, 8601, 152, 2, 217, "Subsection"],
Cell[CellGroupData[{
Cell[297589, 8607, 1518, 39, 393, "Input"],
Cell[299110, 8648, 656, 20, 235, "Output"]
}, Open  ]],
Cell[299781, 8671, 6980, 165, 1845, "Input"],
Cell[CellGroupData[{
Cell[306786, 8840, 4291, 109, 1270, "Input"],
Cell[311080, 8951, 13155, 405, 3226, "Output"]
}, Open  ]],
Cell[324250, 9359, 15188, 438, 4258, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[339475, 9802, 291, 8, 175, "Subsection"],
Cell[CellGroupData[{
Cell[339791, 9814, 1623, 40, 393, "Input"],
Cell[341417, 9856, 72, 1, 162, "Output"]
}, Open  ]],
Cell[341504, 9860, 526, 9, 162, "Input"],
Cell[CellGroupData[{
Cell[342055, 9873, 2413, 60, 513, "Input"],
Cell[344471, 9935, 4690, 149, 1432, "Output"]
}, Open  ]],
Cell[349176, 10087, 5797, 167, 1734, "Input"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[355034, 10261, 104, 1, 98, "Chapter"],
Cell[355141, 10264, 2206, 74, 320, "Text"],
Cell[CellGroupData[{
Cell[357372, 10342, 123, 1, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[357520, 10347, 230, 3, 144, "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[357753, 10352, 15019, 436, 29160, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[372809, 10793, 363, 9, 109, "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}],
Cell[373175, 10804, 6456, 186, 996, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[379680, 10996, 142, 1, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[379847, 11001, 129, 2, 144, "Section"],
Cell[CellGroupData[{
Cell[380001, 11007, 1511, 42, 6561, "Input"],
Cell[381515, 11051, 262, 6, 3694, "Output"],
Cell[381780, 11059, 254, 5, 3694, "Output"],
Cell[382037, 11066, 261, 6, 4515, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382335, 11077, 913, 26, 4758, "Input"],
Cell[383251, 11105, 203, 5, 3694, "Output"],
Cell[383457, 11112, 220, 6, 4515, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383714, 11123, 6237, 189, 37836, "Input"],
Cell[389954, 11314, 352, 9, 4515, "Output"],
Cell[390309, 11325, 351, 9, 3694, "Output"],
Cell[390663, 11336, 330, 8, 3694, "Output"],
Cell[390996, 11346, 662, 21, 4983, "Output"],
Cell[391661, 11369, 616, 19, 4983, "Output"],
Cell[392280, 11390, 218, 4, 3694, "Output"],
Cell[392501, 11396, 1594, 52, 8092, "Output"],
Cell[394098, 11450, 868, 27, 4828, "Output"],
Cell[394969, 11479, 220, 4, 3694, "Output"],
Cell[395192, 11485, 2423, 75, 9085, "Output"],
Cell[397618, 11562, 607, 18, 4828, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[398262, 11585, 2579, 73, 17059, "Input"],
Cell[400844, 11660, 226, 6, 4515, "Output"],
Cell[401073, 11668, 488, 16, 4983, "Output"],
Cell[401564, 11686, 1443, 48, 8092, "Output"],
Cell[403010, 11736, 2618, 83, 12442, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[405677, 11825, 261, 7, 109, "Section"],
Cell[CellGroupData[{
Cell[405963, 11836, 1635, 44, 166, "Input"],
Cell[407601, 11882, 234, 3, 67, "Output"],
Cell[407838, 11887, 234, 3, 67, "Output"],
Cell[408075, 11892, 234, 3, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408346, 11900, 1023, 28, 123, "Input"],
Cell[409372, 11930, 195, 3, 67, "Output"],
Cell[409570, 11935, 195, 3, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[409802, 11943, 6408, 190, 964, "Input"],
Cell[416213, 12135, 292, 5, 67, "Output"],
Cell[416508, 12142, 292, 5, 67, "Output"],
Cell[416803, 12149, 292, 5, 67, "Output"],
Cell[417098, 12156, 292, 5, 67, "Output"],
Cell[417393, 12163, 292, 5, 67, "Output"],
Cell[417688, 12170, 292, 5, 67, "Output"],
Cell[417983, 12177, 292, 5, 67, "Output"],
Cell[418278, 12184, 291, 5, 67, "Output"],
Cell[418572, 12191, 292, 5, 67, "Output"],
Cell[418867, 12198, 1851, 53, 219, "Output"],
Cell[420721, 12253, 291, 5, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421049, 12263, 2699, 75, 439, "Input"],
Cell[423751, 12340, 162, 2, 67, "Output"],
Cell[423916, 12344, 164, 2, 67, "Output"],
Cell[424083, 12348, 162, 2, 67, "Output"],
Cell[424248, 12352, 1723, 50, 219, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[426032, 12409, 136, 1, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[426193, 12414, 129, 2, 144, "Section"],
Cell[CellGroupData[{
Cell[426347, 12420, 860, 20, 67, "Input"],
Cell[427210, 12442, 404, 9, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[427651, 12456, 770, 21, 67, "Input"],
Cell[428424, 12479, 7188, 198, 742, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[435661, 12683, 263, 7, 109, "Section"],
Cell[CellGroupData[{
Cell[435949, 12694, 962, 21, 67, "Input"],
Cell[436914, 12717, 285, 4, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[437236, 12726, 908, 24, 67, "Input"],
Cell[438147, 12752, 3921, 122, 492, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[442129, 12881, 147, 2, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[442301, 12887, 170, 2, 319, "Section"],
Cell[442474, 12891, 15211, 439, 4063, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[457722, 13335, 308, 8, 244, "Section"],
Cell[458033, 13345, 5848, 168, 9357, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[463930, 13519, 140, 1, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[464095, 13524, 197, 3, 319, "Section"],
Cell[CellGroupData[{
Cell[464317, 13531, 1538, 40, 384, "Input"],
Cell[465858, 13573, 405, 8, 162, "Output"],
Cell[466266, 13583, 395, 7, 162, "Output"],
Cell[466664, 13592, 402, 8, 208, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467103, 13605, 940, 27, 279, "Input"],
Cell[468046, 13634, 324, 6, 162, "Output"],
Cell[468373, 13642, 342, 7, 208, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[468752, 13654, 6125, 179, 2215, "Input"],
Cell[474880, 13835, 470, 10, 208, "Output"],
Cell[475353, 13847, 465, 10, 162, "Output"],
Cell[475821, 13859, 446, 9, 162, "Output"],
Cell[476270, 13870, 778, 22, 235, "Output"],
Cell[477051, 13894, 730, 20, 235, "Output"],
Cell[477784, 13916, 334, 5, 162, "Output"],
Cell[478121, 13923, 1683, 52, 418, "Output"],
Cell[479807, 13977, 1143, 33, 235, "Output"],
Cell[480953, 14012, 334, 5, 162, "Output"],
Cell[481290, 14019, 2625, 78, 667, "Output"],
Cell[483918, 14099, 721, 19, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[484676, 14123, 2582, 74, 999, "Input"],
Cell[487261, 14199, 344, 8, 208, "Output"],
Cell[487608, 14209, 606, 18, 235, "Output"],
Cell[488217, 14229, 1419, 45, 238, "Output"],
Cell[489639, 14276, 2779, 86, 784, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[492467, 14368, 282, 8, 324, "Section"],
Cell[CellGroupData[{
Cell[492774, 14380, 1711, 45, 384, "Input"],
Cell[494488, 14427, 334, 5, 162, "Output"],
Cell[494825, 14434, 334, 5, 162, "Output"],
Cell[495162, 14441, 334, 5, 162, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[495533, 14451, 1049, 28, 279, "Input"],
Cell[496585, 14481, 270, 4, 162, "Output"],
Cell[496858, 14487, 272, 4, 162, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497167, 14496, 6323, 191, 2215, "Input"],
Cell[503493, 14689, 358, 6, 162, "Output"],
Cell[503854, 14697, 357, 6, 162, "Output"],
Cell[504214, 14705, 358, 6, 162, "Output"],
Cell[504575, 14713, 358, 6, 162, "Output"],
Cell[504936, 14721, 360, 6, 162, "Output"],
Cell[505299, 14729, 358, 6, 162, "Output"],
Cell[505660, 14737, 358, 6, 162, "Output"],
Cell[506021, 14745, 358, 6, 162, "Output"],
Cell[506382, 14753, 358, 6, 162, "Output"],
Cell[506743, 14761, 1917, 54, 451, "Output"],
Cell[508663, 14817, 358, 6, 162, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509058, 14828, 2701, 75, 999, "Input"],
Cell[511762, 14905, 234, 3, 162, "Output"],
Cell[511999, 14910, 236, 3, 162, "Output"],
Cell[512238, 14915, 234, 3, 162, "Output"],
Cell[512475, 14920, 1793, 51, 451, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[514329, 14978, 139, 1, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[514493, 14983, 146, 2, 319, "Section"],
Cell[CellGroupData[{
Cell[514664, 14989, 900, 21, 162, "Input"],
Cell[515567, 15012, 646, 16, 216, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[516250, 15033, 804, 21, 162, "Input"],
Cell[517057, 15056, 7060, 194, 1747, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[524166, 15256, 282, 8, 244, "Section"],
Cell[CellGroupData[{
Cell[524473, 15268, 1004, 22, 819, "Input"],
Cell[525480, 15292, 309, 4, 819, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[525826, 15301, 910, 23, 1365, "Input"],
Cell[526739, 15326, 4157, 114, 4537, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> TransversityNNLO_short_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    190280,       5609]
NotebookOptionsPosition[    182286,       5366]
NotebookOutlinePosition[    182799,       5384]
CellTagsIndexPosition[    182756,       5381]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["D. Gutierrez-Reyes, I.Scimemi, A.Vladimirov\nMatching \
coefficients for transversity TMD distributions at NNLO\nbased on \
arXiv:18??.????",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.666522273154051*^9, 3.666522362542626*^9}, {
  3.6665229892646303`*^9, 3.666523024653749*^9}, {3.6665230617999897`*^9, 
  3.666523130209692*^9}, {3.667109858035441*^9, 3.6671098600105543`*^9}, {
  3.7323436592051363`*^9, 3.732343690742332*^9}, {3.732344063301085*^9, 
  3.732344070514181*^9}, {3.732366037478148*^9, 3.732366040229745*^9}, {
  3.732366101731572*^9, 3.732366105290853*^9}, {3.7355504779383497`*^9, 
  3.735550523812539*^9}, {3.735636811687252*^9, 3.735636819927343*^9}, {
  3.735637261946917*^9, 3.735637303473515*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "Abstract:\nThis file contains the results of calculation of transversity \
and pretzelosity TMD PDF, and the small - b matching coefficients. The \
calculation for transversity TMD FF and the corresponding small - b matching \
coefficients are also included.\nThis is ",
 StyleBox["short",
  FontWeight->"Bold"],
 " version, that includes only final expressions."
}], "Text",
 CellChangeTimes->{{3.667109863303109*^9, 3.66710988221012*^9}, {
  3.667109932378805*^9, 3.667109980122349*^9}, {3.73234369917393*^9, 
  3.73234370897092*^9}, {3.735550531396453*^9, 3.7355506020806847`*^9}, {
  3.735636828754879*^9, 3.7356368370176888`*^9}, {3.7356373353053503`*^9, 
  3.735637357495841*^9}},
 FontSize->14,
 Background->RGBColor[1, 0.85, 0.85]],

Cell["VERSION:1.0", "Text",
 CellChangeTimes->{{3.667109986302854*^9, 3.6671100518020563`*^9}, {
  3.6694513096130533`*^9, 3.669451315963746*^9}, {3.6705600485353203`*^9, 
  3.670560048995565*^9}},
 FontWeight->"Bold",
 Background->RGBColor[1, 0.5, 0]],

Cell[TextData[{
 StyleBox["Table of content :\n",
  FontSize->16],
 StyleBox["Final expressions ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[":",
  FontSize->14],
 " ",
 StyleBox["(expressions for matching coefficeints, including Logarithmical \
part)",
  FontSlant->"Italic"],
 "\n\t1.Matching coefficients for TMD PDF (complete expression)\n\t2.Matching \
coefficients for TMD PDF (logarithmical part)\n\t3.Matching coefficients for \
TMD PDF (finite part)\n\t4.Matching coefficients for TMD FF (complete \
expression)\n\t5.Matching coefficients for TMD FF (logarithmical part)\n\t\
6.Matching coefficients for TMD FF (finite part)"
}], "Text",
 CellChangeTimes->{{3.666522402900646*^9, 3.666522580118088*^9}, {
  3.666522616872328*^9, 3.6665227159658012`*^9}, {3.666522807361539*^9, 
  3.6665229661900167`*^9}, {3.6665232748712187`*^9, 3.666523280494338*^9}, {
  3.6671098021621723`*^9, 3.667109836666388*^9}, {3.732343735473826*^9, 
  3.732343771268531*^9}, {3.735550634175967*^9, 3.735550787707921*^9}, {
  3.735550831558222*^9, 3.735550941157395*^9}, {3.735637371615492*^9, 
  3.735637374702931*^9}},
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "List of variables:\n\ncoupling constant:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"as", "=", 
    FractionBox[
     SuperscriptBox["g", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], "2"]]}], TraditionalForm]]],
 "\n\ncolor factors:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"CF", "=", 
    RowBox[{
     SubscriptBox["C", "F"], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["N", "c"], "2"], "-", "1"}], 
      RowBox[{"2", 
       SubscriptBox["N", "c"]}]]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"CA", "=", 
    RowBox[{
     SubscriptBox["C", "A"], "=", 
     SubscriptBox["N", "c"]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"TrNf", "=", 
    RowBox[{
     SubscriptBox["T", "r"], 
     SubscriptBox["N", "f"]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"TR", "=", 
    SubscriptBox["T", "r"]}], TraditionalForm]]],
 "\n\nLogarithms:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"L\[Mu]", " ", "=", " ", 
    RowBox[{"ln", "(", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["b", "T"], "2"], 
       SuperscriptBox["\[Mu]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["e", 
        RowBox[{
         RowBox[{"-", "2"}], 
         SubscriptBox["\[Gamma]", "E"]}]]}]], ")"}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"l\[Zeta]", "=", 
    RowBox[{"ln", "(", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "\[Zeta]"], ")"}]}], TraditionalForm]]],
 "\n\nSpecial function:\nDELTA[x] is Dirac delta-function\n\nPLUS \
Distributions:\nThrough all the file the following convention for \
plus-distributions is used:\nOnly the singular at x\[Rule]1 part of \
expression should be \
\[OpenCurlyDoubleQuote]plus\[CloseCurlyDoubleQuote]-regulated.\nI.e.\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "[", "x", "]"}], "=", 
    RowBox[{
     RowBox[{"fr", "[", "x", "]"}], "+", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"fs", "[", "x", "]"}], ")"}], "+"], " "}]}], TraditionalForm]]],
 "\nwhere\nfs[x]=Series[f[x],{x,1,-1}]\nfr[x]=f[x]-fs[x]"
}], "Text",
 CellChangeTimes->{{3.666523380018053*^9, 3.66652351861016*^9}, {
   3.6665237481337748`*^9, 3.666523767023068*^9}, {3.6665240093546886`*^9, 
   3.666524177869463*^9}, {3.666526946342763*^9, 3.666526970191567*^9}, {
   3.666614785299432*^9, 3.6666147888319273`*^9}, {3.670560074675117*^9, 
   3.67056027032362*^9}, {3.732343783263648*^9, 3.732343783492807*^9}, 
   3.735636863098029*^9, {3.735637381839224*^9, 3.735637382594046*^9}},
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "The coefficient functions for TMD PDF given by variables Cpdf[f \
\[LeftArrow] f, n]\nCpdf[f \[LeftArrow] f, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "]"}], "=", 
    SubscriptBox["\[Sum]", 
     RowBox[{"m", ",", "l"}]]}], TraditionalForm]]],
 " Cpdf[f \[LeftArrow] f, n,m,l] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["L", "\[Mu]"], 
     RowBox[{"m", "-", "l"}]], 
    SuperscriptBox[
     SubscriptBox["l", "\[Zeta]"], "l"]}], TraditionalForm]]],
 "\n\t\t= Exp[-D ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"L\[Zeta]", "]"}], 
    SubscriptBox["\[Sum]", "m"]}], TraditionalForm]]],
 "Cpdf[f \[LeftArrow] f, n,m] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["L", "\[Mu]"], "m"], TraditionalForm]]],
 "\n\t\t\nThe coefficient functions for TMD FF given by variables Cff[f \
\[LeftArrow] f, n]\nCff[f \[LeftArrow] f, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "]"}], "=", 
    SubscriptBox["\[Sum]", 
     RowBox[{"m", ",", "l"}]]}], TraditionalForm]]],
 " Cff[f \[LeftArrow] f, n,m,l] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["L", "\[Mu]"], 
     RowBox[{"m", "-", "l"}]], 
    SuperscriptBox[
     SubscriptBox["l", "\[Zeta]"], "l"]}], TraditionalForm]]],
 "\n\t\t= Exp[-D ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"L\[Zeta]", "]"}], 
    SubscriptBox["\[Sum]", "m"]}], TraditionalForm]]],
 "Cff[f \[LeftArrow] f, n,m] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["L", "\[Mu]"], "m"], TraditionalForm]]],
 "\n",
 StyleBox["Note:",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 " expression for finite part presented in the article are simplfied by means \
of various relations for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Li", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.666529731961976*^9, 3.666529812065494*^9}, {
   3.66652986250604*^9, 3.666529895260254*^9}, {3.6665300248445187`*^9, 
   3.666530132785396*^9}, {3.6666085123817377`*^9, 3.6666085790830717`*^9}, 
   3.735637001227798*^9},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Matching coefficients for transversity TMD PDF", "Subsubtitle",
 CellChangeTimes->{{3.6705605609261513`*^9, 3.67056056351602*^9}, {
  3.735637423117869*^9, 3.735637426771865*^9}}],

Cell[CellGroupData[{

Cell["Q \[LeftArrow] Q", "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.6705604663135347`*^9, 3.670560479600338*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", "x"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "+", 
    RowBox[{"CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
       SuperscriptBox["L\[Mu]", "2"], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["L\[Mu]", "3"], " ", "x"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}]}], ")"}]}],
         "+", 
        RowBox[{"CF", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"12", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "CF", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "38"}], " ", "CA"}], "+", 
            RowBox[{"10", " ", "TrNf"}], "+", 
            RowBox[{"3", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               SuperscriptBox["\[Pi]", "2"], "+", 
               RowBox[{"6", " ", "x"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "CA"}], "-", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"9", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CA", " ", "CF", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "3"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "x"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CF", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "TrNf", " ", "x"}], "+", 
            RowBox[{"3", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"6", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}], 
            "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "152"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "11"}], " ", "CA"}], "+", 
               RowBox[{"9", " ", "CF"}], "+", 
               RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "x"}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["CF", "2"], " ", "x", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "CA", " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "x"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "CA"}], "+", 
        RowBox[{"5", " ", "CF"}]}], ")"}], " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "2", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", "CF", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"6", " ", "x"}]}], ")"}], " ", 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"63", "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "530"}], "+", 
             RowBox[{"63", " ", "x"}], "+", 
             RowBox[{"162", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"74", "-", 
                RowBox[{"9", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}], "+", 
          
          RowBox[{"27", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], "+", 
             RowBox[{"10", " ", "x", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["L\[Mu]", "4"]}], "2"], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["CF", "2"], " ", "l\[Zeta]"}], "+", 
          RowBox[{
           FractionBox["2", "9"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["CF", "2"], " ", 
           SuperscriptBox["l\[Zeta]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "3"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "CA"}], "-", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "18"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "-", 
                RowBox[{"7", " ", "CF"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"L\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "+", "CF"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["2", "27"], " ", "CF", " ", "l\[Zeta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56", " ", "TrNf"}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "202"}], "+", 
             RowBox[{"189", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "648"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"8", " ", "TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "328"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"252", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"9712", "-", 
             RowBox[{"1206", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"270", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
             RowBox[{"6480", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", "2", ",", 
                FractionBox["1", "2"]}], "]"}]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "308"}], "+", 
                RowBox[{"45", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.670560466313732*^9, 
   3.67056047960054*^9}, {3.732358846824682*^9, 3.73235885481419*^9}, {
   3.732358893253421*^9, 3.732358909248661*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[LeftArrow] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667031924269277*^9, 3.667036410211421*^9, 
   3.6705604663448553`*^9, 3.67056050626512*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"CA", "-", 
         RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "3"]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{"1", "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], 
        RowBox[{"1", "+", "x"}]]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "x"}], "]"}], "2"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "x"}]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], 
        RowBox[{"1", "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], 
        RowBox[{"1", "+", "x"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "x"}]}], "]"}]}], 
        RowBox[{"1", "+", "x"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "x"}]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x"}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["x", 
         RowBox[{"1", "+", "x"}]]}], "]"}]}], 
     RowBox[{"1", "+", "x"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}]}], "+", 
        RowBox[{"8", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "x"}], "]"}], "3"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"4", " ", "x", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}]]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6666039119999237`*^9, 
   3.666603912852078*^9}, 3.6666047880012608`*^9, {3.667031887880513*^9, 
   3.667031904756567*^9}, {3.667036366423154*^9, 3.667036383023346*^9}, 
   3.670560466348345*^9, 3.670560506265318*^9, 3.732358865721362*^9, {
   3.732358934665989*^9, 3.732358935194923*^9}, {3.735552505332782*^9, 
   3.73555254521458*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Matching coefficients for transversity TMD PDF (logarithmical part)\
\>", "Subsubtitle",
 CellChangeTimes->{{3.666523285336323*^9, 3.66652329561666*^9}, 
   3.735637432084421*^9}],

Cell[CellGroupData[{

Cell["Q \[LeftArrow] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "CF"}], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952723378*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952739444*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", "x"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "x"}]]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952752605*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}}],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.732358960526979*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", "x"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "x"}]]], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.732358960556155*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589665447397`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.73235896655799*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["CF", "2"], " ", "x"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}]]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"22", " ", "CA"}], "9"]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589665712147`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["CF", "2"], " ", "x"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "CA"}], "3"], "-", 
     FractionBox[
      RowBox[{"4", " ", "TrNf"}], "3"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589665843697`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966597001*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "TrNf", " ", "x"}], 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "x"}]}]], "+", 
     FractionBox[
      RowBox[{"22", " ", "CA", " ", "x"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "6"]}], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "9"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "67"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"20", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["CF", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "+", 
      RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966607623*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "9"]}], " ", "CA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "67"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"40", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589666179523`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589666277723`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "CA", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "9"]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "TrNf", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "76"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"66", " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "-", 
         RowBox[{"18", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966638339*^9}],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"112", " ", "TrNf"}], "27"]}], "+", 
    RowBox[{"CA", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["404", "27"], "-", 
       RowBox[{"14", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.7323589666486053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974440814*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", "x"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "CA"}], "9"], "-", 
     FractionBox[
      RowBox[{"4", " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974465514*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "TrNf", " ", "x"}], 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "x"}]}]], "+", 
     FractionBox[
      RowBox[{"22", " ", "CA", " ", "x"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "9"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"67", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"20", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["CF", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "+", 
      RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.7323589744865093`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["CF", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"12", "+", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"6", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "TrNf", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "76"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"66", " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "-", 
         RowBox[{"18", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["4", "27"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "28"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["404", "27"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "9"], "-", 
        RowBox[{"14", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.666530725445065*^9, 3.7323589745131693`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[LeftArrow] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667031950718417*^9, 3.667036442793496*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "2", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "1", ",", "1"}], 
   "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "1", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.6670319550408993`*^9, 3.667031960656526*^9}, {3.66703644982161*^9, 
   3.6670364611487827`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558362664*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558389385*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558410233*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}, {
  3.667031962851905*^9, 3.667031966823382*^9}, {3.667036464367115*^9, 
  3.667036472765153*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.667031967198997*^9, 3.6670364731266613`*^9, 3.73235899463596*^9, 
   3.735552560396344*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.667031967198997*^9, 3.6670364731266613`*^9, 3.73235899463596*^9, 
   3.735552560424493*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "4", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "4", ",", "1"}], 
   "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "4", ",", "2"}], 
   "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "3", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "3", ",", "1"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "3", ",", "2"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "2", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "2", ",", "1"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "2", ",", "2"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "1", ",", "0"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "1", ",", "1"}], 
   "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.667031968990511*^9, 
  3.66703198450841*^9}, {3.667036476483027*^9, 3.667036511070642*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562679899*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562689761*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562700944*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562710693*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562720796*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562739259*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.73555256275793*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562774435*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"6", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"6", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562792268*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.73555256280278*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}, {
  3.667031989851852*^9, 3.667031996725111*^9}, {3.66703651587853*^9, 
  3.66703652988475*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567157687*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.7355525671736298`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567185154*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"6", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"6", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"24", " ", "x", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.7355525672006187`*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for transversity TMD PDF (finite part)", \
"Subsubtitle",
 CellChangeTimes->{{3.666523287816202*^9, 3.666523296488254*^9}, 
   3.735637433159556*^9}],

Cell[CellGroupData[{

Cell["Q \[LeftArrow] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"DELTA", "[", "_", "]"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "6"]}], " ", "CF", " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.669457449455123*^9, 3.732359015913961*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox["CF", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"12", "-", 
       RowBox[{"24", " ", "x"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "+", 
       RowBox[{"6", " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "+", 
       RowBox[{"48", " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       RowBox[{"36", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}], "2"], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       RowBox[{"9", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"12", " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "x"}], "]"}]}], "+", 
       RowBox[{"24", " ", "x", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "x"}]}], "]"}]}], "-", 
       RowBox[{"120", " ", "x", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "x"}], "]"}]}], "+", 
       RowBox[{"120", " ", "x", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "TrNf", " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"74", " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"30", " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "-", 
         RowBox[{"9", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], 
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "126"}], "+", 
         RowBox[{"1060", " ", "x"}], "-", 
         RowBox[{"126", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"54", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"54", " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"456", " ", "x", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{"216", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{"99", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
         RowBox[{"18", " ", "x", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "3"]}], "+", 
         RowBox[{"216", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}], "+", 
            RowBox[{"Log", "[", "x", "]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "x"}], "]"}]}], "+", 
         RowBox[{"216", " ", "x", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "x"}]}], "]"}]}], "-", 
         RowBox[{"432", " ", "x", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "x"}], "]"}]}], "-", 
         RowBox[{"324", " ", "x", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "x"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "72"], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "81"], " ", "TrNf", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "328"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"252", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "648"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"9712", "-", 
           RowBox[{"1206", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"270", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
           RowBox[{"6480", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", "2", ",", 
              FractionBox["1", "2"]}], "]"}]}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "308"}], "+", 
              RowBox[{"45", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, 3.6694574495607967`*^9, 3.73235901870788*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[LeftArrow] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667032007077035*^9, 3.6670364450493793`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"DELTA", "[", "_", "]"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}, {3.667032011056267*^9, 
   3.667032012967457*^9}, {3.667036543521961*^9, 3.667036551449029*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.667032013426894*^9, 3.669457449945071*^9, 
   3.732359035206347*^9, 3.735552600177174*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"q", "\[LeftArrow]", "qbar"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}, {3.667032015321705*^9, 3.667032053001979*^9}, {
  3.667036548076096*^9, 3.667036566859168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}]}], ")"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"Log", "[", "x", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"Log", "[", "x", "]"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"Log", "[", "x", "]"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"-", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "x", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      FractionBox["x", 
       RowBox[{"1", "+", "x"}]]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], "3"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"4", " ", "x", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, {3.66703201905721*^9, 3.667032053646823*^9}, 
   3.667036567585935*^9, 3.669457450022709*^9, 3.73235903785211*^9, 
   3.7355526028955812`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for transversity TMD FF", "Subsubtitle",
 CellChangeTimes->{{3.666529622049605*^9, 3.666529653064507*^9}, 
   3.666608001097701*^9, 3.735637433942429*^9}],

Cell[CellGroupData[{

Cell["Q \[Rule] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.666677061554319*^9, 3.666677063783984*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "l\[Zeta]", " ", "L\[Mu]"}], "-", 
       SuperscriptBox["L\[Mu]", "2"], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"L\[Mu]", "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["L\[Mu]", "3"], " ", "z"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"3", " ", "z"}]}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", "TrNf", " ", "z"}], "+", 
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"39", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "79"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "CA"}], "+", 
           RowBox[{"3", " ", "CF"}]}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", "CA"}], "+", 
            RowBox[{"45", " ", "CF"}], "+", 
            RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "CA"}], "-", 
           RowBox[{"9", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", "CA"}], "+", 
        RowBox[{"40", " ", "CF"}]}], ")"}], " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "z"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "TrNf", " ", "z"}], "+", 
            RowBox[{"3", " ", "CF", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  SuperscriptBox["\[Pi]", "2"], "-", 
                  RowBox[{"6", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], 
            "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "152"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"9", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", "l\[Zeta]", " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "11"}], " ", "CA"}], "+", 
              RowBox[{"9", " ", "CF"}], "+", 
              RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", "z"}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"48", " ", 
            SuperscriptBox["CF", "2"], " ", "z", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"8", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "+", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "z"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", "CF"}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "CA"}], "+", 
        RowBox[{"10", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "+", 
    RowBox[{
     RowBox[{"DELTA", "[", 
      RowBox[{"1", "-", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["L\[Mu]", "4"]}], "2"], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["CF", "2"], " ", "l\[Zeta]"}], "+", 
          RowBox[{
           FractionBox["2", "9"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["L\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["CF", "2"], " ", 
           SuperscriptBox["l\[Zeta]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "3"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "CA"}], "-", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "18"], " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "-", 
                RowBox[{"7", " ", "CF"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"L\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", "CA"}], "+", 
             RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "9"], " ", "CF", " ", "l\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "134"}], " ", "CA"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "CA"}], "+", "CF"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"40", " ", "TrNf"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["2", "27"], " ", "CF", " ", "l\[Zeta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56", " ", "TrNf"}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "202"}], "+", 
             RowBox[{"189", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "648"], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "CF", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"2", " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{"4856", "-", 
             RowBox[{"603", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"234", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"2772", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", "TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "328"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"252", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "2", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"63", "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "530"}], "+", 
             RowBox[{"63", " ", "z"}], "+", 
             RowBox[{"54", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrNf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"74", "-", 
                RowBox[{"9", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
          
          RowBox[{"27", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], "-", 
             RowBox[{"20", " ", "z", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.666601298958493*^9, 
   3.666601300077324*^9}, 3.666601394767993*^9, {3.666607959570867*^9, 
   3.6666079687328377`*^9}, {3.6666082542314043`*^9, 3.666608268663817*^9}, {
   3.666608665296844*^9, 3.6666086659582167`*^9}, {3.669453170668035*^9, 
   3.6694531889869204`*^9}, {3.669453230110066*^9, 3.669453231376568*^9}, {
   3.73459262746139*^9, 3.7345926357528887`*^9}, 3.734592725017837*^9, {
   3.734592787747229*^9, 3.734592789854086*^9}, {3.735551479830127*^9, 
   3.7355514874033413`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[Rule] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.666677061554319*^9, 3.666677063783984*^9}, 
   3.6671066593858147`*^9, 3.667107880214004*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cff", "[", 
    RowBox[{
     RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"12", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", "z", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "CA"}], "+", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"]}], 
        RowBox[{"1", "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"Log", "[", "z", "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], 
        RowBox[{"1", "+", "z"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"CA", "-", 
           RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "z"}]}], "]"}]}], 
        RowBox[{"1", "+", "z"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"Log", "[", "z", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "CA"}], "+", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z"}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "z", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", "z"}]]}], "]"}]}], 
     RowBox[{"1", "+", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"CA", "-", 
        RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "z"}], "]"}]}], "-", 
        RowBox[{"8", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "z"}], "]"}], "3"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"], "-", 
           RowBox[{"4", " ", "z", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.666601298958493*^9, 
   3.666601300077324*^9}, 3.666601394767993*^9, {3.666607959570867*^9, 
   3.6666079687328377`*^9}, {3.6666082542314043`*^9, 3.666608268663817*^9}, {
   3.666608665296844*^9, 3.6666086659582167`*^9}, {3.667106604334175*^9, 
   3.667106612834095*^9}, {3.6671078514457273`*^9, 3.667107856907771*^9}, {
   3.734592644684133*^9, 3.734592664583846*^9}, {3.734593025995055*^9, 
   3.734593027463163*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Matching coefficients for transversity TMD FF (logarithmical part)\
\>", "Subsubtitle",
 CellChangeTimes->{{3.666523290544428*^9, 3.6665232971756*^9}, 
   3.73563743475238*^9}],

Cell[CellGroupData[{

Cell["Q \[Rule] Q ", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.666677066552722*^9, {3.735023229010456*^9, 
   3.735023230386198*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666608053845317*^9, 3.666608076918247*^9}, 3.666677150988716*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "CF"}], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.669457465363945*^9, 3.734593040339058*^9, 3.7355515100148573`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.669457465363945*^9, 3.734593040339058*^9, 3.735551510039276*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", "z"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "z"}]]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.669457465363945*^9, 3.734593040339058*^9, 3.735551510056932*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}, {
  3.666608083720005*^9, 3.6666080947978487`*^9}}],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.6666080959320097`*^9, 3.6666083063586473`*^9, 3.6666086968673573`*^9, 
   3.6694574654080553`*^9, 3.734593042724334*^9, 3.73555151440152*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", "z"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "z"}]]], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.6666080959320097`*^9, 3.6666083063586473`*^9, 3.6666086968673573`*^9, 
   3.6694574654080553`*^9, 3.734593042724334*^9, 3.735551514422113*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "4", ",", "0"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "4", ",", "1"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "4", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "3", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "3", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "3", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6666081037993383`*^9, 
  3.6666081414045277`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.7355515174408903`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517464075*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.73555151748028*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["CF", "2"], " ", "z"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z"}]]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"22", " ", "CA"}], "9"]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.7355515174990463`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["CF", "2"], " ", "z"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "CA"}], "3"], "-", 
     FractionBox[
      RowBox[{"4", " ", "TrNf"}], "3"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517518304*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517538621*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "TrNf", " ", "z"}], 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "z"}]}]], "+", 
     FractionBox[
      RowBox[{"22", " ", "CA", " ", "z"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "6"]}], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "9"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "67"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"20", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["CF", "2"], " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "+", 
      RowBox[{"Log", "[", "z", "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517556636*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["2", "9"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"67", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"40", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["CF", "2"], " ", "z", " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517570565*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517580967*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "CA", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "9"]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "z"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{"z", "+", 
         RowBox[{"4", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"48", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "TrNf", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "76"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "z"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"66", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"18", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517591136*^9}],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"112", " ", "TrNf"}], "27"]}], "+", 
    RowBox[{"CA", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["404", "27"], "-", 
       RowBox[{"14", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.669457465475518*^9, 3.7345930459502373`*^9, 3.735551517599596*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}, {
  3.666608146466007*^9, 3.6666081608320303`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["CF", "2"], " ", 
  RowBox[{"DELTA", "[", 
   RowBox[{"1", "-", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.669457465642878*^9, 
  3.734593051091403*^9, 3.735551528472042*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", "z"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "CA"}], "9"], "-", 
     FractionBox[
      RowBox[{"4", " ", "TrNf"}], "9"]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.669457465642878*^9, 
  3.734593051091403*^9, 3.735551528490254*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "TrNf", " ", "z"}], 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "z"}]}]], "+", 
     FractionBox[
      RowBox[{"22", " ", "CA", " ", "z"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "9"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"67", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"20", " ", "TrNf"}], "9"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["CF", "2"], " ", "z", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.669457465642878*^9, 
  3.734593051091403*^9, 3.735551528504282*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "z"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{"z", "+", 
         RowBox[{"4", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"48", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "TrNf", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "76"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "z"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"66", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"18", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["4", "27"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "28"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["404", "27"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "9"], "-", 
        RowBox[{"14", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.669457465642878*^9, 
  3.734593051091403*^9, 3.735551528519199*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[Rule] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.666677066552722*^9, 3.667106657281755*^9, 
   3.667107882460555*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "2", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "1", ",", "1"}], "]"}], 
  "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "1", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666608053845317*^9, 3.666608076918247*^9}, 3.666677150988716*^9, {
   3.667106682295288*^9, 3.667106688413464*^9}, {3.667107914167303*^9, 
   3.66710791855937*^9}, {3.6671079747749033`*^9, 3.66710798110284*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.6671066889413557`*^9, 3.667107981753372*^9, 3.669457467563098*^9, 
   3.734593057342369*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.6671066889413557`*^9, 3.667107981753372*^9, 3.669457467563098*^9, 
   3.734593057361775*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.6666080779905167`*^9, 
   3.666608304949518*^9, 3.666608696744225*^9, 3.66667715538833*^9, 
   3.6671066889413557`*^9, 3.667107981753372*^9, 3.669457467563098*^9, 
   3.734593057380912*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}, {
  3.666608083720005*^9, 3.6666080947978487`*^9}, {3.667106691555965*^9, 
  3.667106695792687*^9}, {3.6671079839551773`*^9, 3.667107989428913*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.6666080959320097`*^9, 3.6666083063586473`*^9, 3.6666086968673573`*^9, 
   3.6671066961757*^9, 3.6671079898556423`*^9, 3.669457467578677*^9, 
   3.734593059034363*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.6666080959320097`*^9, 3.6666083063586473`*^9, 3.6666086968673573`*^9, 
   3.6671066961757*^9, 3.6671079898556423`*^9, 3.669457467578677*^9, 
   3.7345930590470123`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "4", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "4", ",", "1"}], "]"}], 
  "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "4", ",", "2"}], "]"}], 
  "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{
      RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "3", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "3", ",", "1"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "3", ",", "2"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "2", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "2", ",", "1"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cff", "[", 
       RowBox[{
        RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "2", ",", "2"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "1", ",", "0"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "1", ",", "1"}], "]"}], 
  "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6666081037993383`*^9, 
  3.6666081414045277`*^9}, {3.667106698024384*^9, 3.6671067114409037`*^9}, {
  3.667107992242796*^9, 3.6671080198362103`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061019278*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.73459306104358*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061062561*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061080613*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.7345930610989923`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061116355*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061134103*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061153603*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061172118*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061191169*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666608142737996*^9, 3.666608312092968*^9, 3.666608696925983*^9, 
   3.667106712640794*^9, 3.667108020612968*^9, 3.669457467622621*^9, 
   3.734593061206292*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cff", "[", 
        RowBox[{
         RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}, {
  3.666608146466007*^9, 3.6666081608320303`*^9}, {3.667106715303958*^9, 
  3.667106721035302*^9}, {3.667108025940867*^9, 3.667108035512166*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.667106722031102*^9, 
  3.6671080360016537`*^9, 3.669457467744185*^9, 3.734593064280366*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.667106722031102*^9, 
  3.6671080360016537`*^9, 3.669457467744185*^9, 3.7345930642930603`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.667106722031102*^9, 
  3.6671080360016537`*^9, 3.669457467744185*^9, 3.734593064303055*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.666608162740815*^9, 
  3.6666083152505417`*^9, 3.666608697057386*^9, 3.667106722031102*^9, 
  3.6671080360016537`*^9, 3.669457467744185*^9, 3.734593064313799*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for transversity TMD FF (finite part)", \
"Subsubtitle",
 CellChangeTimes->{{3.6665232932243347`*^9, 3.6665232987116528`*^9}, 
   3.7356374357977133`*^9}],

Cell[CellGroupData[{

Cell["Q \[Rule] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.666677067592802*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"DELTA", "[", "_", "]"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}, {3.6666081700221043`*^9, 
   3.666608173380578*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "6"]}], " ", "CF", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", "z", " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}]]}]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.666608177344885*^9, 3.666608319684519*^9, 
   3.734593076254259*^9, 3.735195558315413*^9, 3.7355515455512247`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "q"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}, {3.666608171681201*^9, 3.666608175520589*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12"}], "+", 
      RowBox[{"24", " ", "z"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      RowBox[{"78", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      RowBox[{"36", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], "2"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"45", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "-", 
      RowBox[{"108", " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{"80", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "3"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"1", "-", "z"}]}], "]"}]}], "-", 
      RowBox[{"240", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", "z"}], "]"}]}], "+", 
      RowBox[{"240", " ", "z", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "TrNf", " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"74", " ", "z"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"90", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"9", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{"126", "-", 
         RowBox[{"1060", " ", "z"}], "+", 
         RowBox[{"126", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"54", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}]}], "-", 
         RowBox[{"54", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"1422", " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"108", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"108", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"216", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "-", 
         RowBox[{"99", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "-", 
         RowBox[{"216", " ", "z", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
         RowBox[{"162", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "z", "]"}], "3"]}], "+", 
         RowBox[{"216", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}]}], "+", 
         RowBox[{"216", " ", "z", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
         RowBox[{"648", " ", "z", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "z"}], "]"}]}], "+", 
         RowBox[{"108", " ", "z", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"DELTA", "[", 
    RowBox[{"1", "-", "z"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["CF", "2"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "72"], "+", 
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "324"], " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"4856", "-", 
           RowBox[{"603", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"234", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"2772", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "81"], " ", "TrNf", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "328"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"252", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, 3.666608321286921*^9, 3.666608701281307*^9, 
   3.669453504340905*^9, 3.734593080631899*^9, 3.7351955651831923`*^9, 
   3.7355515549551067`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Q \[Rule] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.666677067592802*^9, 3.667106656313775*^9, 
   3.667107884612314*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "qbar"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"DELTA", "[", "_", "]"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}, {3.6666081700221043`*^9, 
   3.666608173380578*^9}, {3.667106740220602*^9, 3.667106741645426*^9}, {
   3.6671089258310013`*^9, 3.667108928426578*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.666608177344885*^9, 3.666608319684519*^9, 
   3.6671067423986483`*^9, 3.667108945523596*^9, 3.734593109224078*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cff", "[", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "qbar"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cff", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", "qbar"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "CF", ",", "CA", ",", "TrNf"}], 
     "}"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}, {3.666608171681201*^9, 3.666608175520589*^9}, {
  3.667106744269988*^9, 3.6671067456712627`*^9}, {3.667108934999352*^9, 
  3.667108939424923*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["CF", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"18", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"36", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"8", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "z"}], "]"}], "3"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "z"}]}], "]"}]}], "+", 
      RowBox[{"48", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", "z"}], "]"}]}], "-", 
      RowBox[{"48", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", "z"}]]}], "]"}]}], "+", 
      RowBox[{"12", " ", "z", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", "+", 
     RowBox[{"3", " ", "z"}]}]], 
   RowBox[{"CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"18", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"36", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}], "+", 
      RowBox[{"8", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "z"}], "]"}], "3"]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "z"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "z"}]}], "]"}]}], "+", 
      RowBox[{"48", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", "z"}], "]"}]}], "-", 
      RowBox[{"48", " ", "z", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", "z"}]]}], "]"}]}], "+", 
      RowBox[{"12", " ", "z", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, 3.666608321286921*^9, 3.666608701281307*^9, 
   3.667106746560172*^9, 3.667108946562789*^9, 3.73459311107937*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{1477, 851},
WindowMargins->{{Automatic, 46}, {Automatic, 82}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 813, 14, 162, "Text"],
Cell[1373, 36, 757, 15, 171, "Text"],
Cell[2133, 53, 252, 5, 73, "Text"],
Cell[2388, 60, 1143, 25, 305, "Text"],
Cell[3534, 87, 2680, 85, 956, "Text"],
Cell[6217, 174, 2206, 74, 320, "Text"],
Cell[CellGroupData[{
Cell[8448, 252, 185, 2, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[8658, 258, 230, 3, 96, "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[8891, 263, 15019, 436, 1299, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[23947, 704, 363, 9, 73, "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}],
Cell[24313, 715, 6456, 186, 664, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[30818, 907, 189, 4, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[31032, 915, 129, 2, 96, "Section"],
Cell[CellGroupData[{
Cell[31186, 921, 1511, 42, 4374, "Input"],
Cell[32700, 965, 262, 6, 2463, "Output"],
Cell[32965, 973, 254, 5, 2463, "Output"],
Cell[33222, 980, 261, 6, 3010, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33520, 991, 913, 26, 3172, "Input"],
Cell[34436, 1019, 203, 5, 2463, "Output"],
Cell[34642, 1026, 220, 6, 3010, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34899, 1037, 6237, 189, 25224, "Input"],
Cell[41139, 1228, 352, 9, 3010, "Output"],
Cell[41494, 1239, 351, 9, 2463, "Output"],
Cell[41848, 1250, 330, 8, 2463, "Output"],
Cell[42181, 1260, 662, 21, 3322, "Output"],
Cell[42846, 1283, 616, 19, 3322, "Output"],
Cell[43465, 1304, 218, 4, 2463, "Output"],
Cell[43686, 1310, 1594, 52, 5395, "Output"],
Cell[45283, 1364, 868, 27, 3219, "Output"],
Cell[46154, 1393, 220, 4, 2463, "Output"],
Cell[46377, 1399, 2423, 75, 6057, "Output"],
Cell[48803, 1476, 607, 18, 3219, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49447, 1499, 2579, 73, 11373, "Input"],
Cell[52029, 1574, 226, 6, 3010, "Output"],
Cell[52258, 1582, 488, 16, 3322, "Output"],
Cell[52749, 1600, 1443, 48, 5395, "Output"],
Cell[54195, 1650, 2618, 83, 8295, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[56862, 1739, 261, 7, 73, "Section"],
Cell[CellGroupData[{
Cell[57148, 1750, 1635, 44, 111, "Input"],
Cell[58786, 1796, 234, 3, 45, "Output"],
Cell[59023, 1801, 234, 3, 45, "Output"],
Cell[59260, 1806, 234, 3, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59531, 1814, 1023, 28, 82, "Input"],
Cell[60557, 1844, 195, 3, 45, "Output"],
Cell[60755, 1849, 195, 3, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60987, 1857, 6408, 190, 643, "Input"],
Cell[67398, 2049, 292, 5, 45, "Output"],
Cell[67693, 2056, 292, 5, 45, "Output"],
Cell[67988, 2063, 292, 5, 45, "Output"],
Cell[68283, 2070, 292, 5, 45, "Output"],
Cell[68578, 2077, 292, 5, 45, "Output"],
Cell[68873, 2084, 292, 5, 45, "Output"],
Cell[69168, 2091, 292, 5, 45, "Output"],
Cell[69463, 2098, 291, 5, 45, "Output"],
Cell[69757, 2105, 292, 5, 45, "Output"],
Cell[70052, 2112, 1851, 53, 146, "Output"],
Cell[71906, 2167, 291, 5, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72234, 2177, 2699, 75, 293, "Input"],
Cell[74936, 2254, 162, 2, 45, "Output"],
Cell[75101, 2258, 164, 2, 45, "Output"],
Cell[75268, 2262, 162, 2, 45, "Output"],
Cell[75433, 2266, 1723, 50, 146, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[77217, 2323, 177, 3, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[77419, 2330, 129, 2, 96, "Section"],
Cell[CellGroupData[{
Cell[77573, 2336, 860, 20, 45, "Input"],
Cell[78436, 2358, 404, 9, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78877, 2372, 770, 21, 45, "Input"],
Cell[79650, 2395, 7188, 198, 495, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[86887, 2599, 263, 7, 73, "Section"],
Cell[CellGroupData[{
Cell[87175, 2610, 962, 21, 45, "Input"],
Cell[88140, 2633, 285, 4, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88462, 2642, 908, 24, 45, "Input"],
Cell[89373, 2668, 3921, 122, 328, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[93355, 2797, 182, 2, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[93562, 2803, 170, 2, 213, "Section"],
Cell[93735, 2807, 15211, 439, 2709, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[108983, 3251, 308, 8, 163, "Section"],
Cell[109294, 3261, 5848, 168, 6238, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[115191, 3435, 186, 4, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[115402, 3443, 197, 3, 213, "Section"],
Cell[CellGroupData[{
Cell[115624, 3450, 1538, 40, 256, "Input"],
Cell[117165, 3492, 405, 8, 108, "Output"],
Cell[117573, 3502, 395, 7, 108, "Output"],
Cell[117971, 3511, 402, 8, 139, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118410, 3524, 940, 27, 186, "Input"],
Cell[119353, 3553, 324, 6, 108, "Output"],
Cell[119680, 3561, 342, 7, 139, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120059, 3573, 6125, 179, 1477, "Input"],
Cell[126187, 3754, 470, 10, 139, "Output"],
Cell[126660, 3766, 465, 10, 108, "Output"],
Cell[127128, 3778, 446, 9, 108, "Output"],
Cell[127577, 3789, 778, 22, 157, "Output"],
Cell[128358, 3813, 730, 20, 157, "Output"],
Cell[129091, 3835, 334, 5, 108, "Output"],
Cell[129428, 3842, 1683, 52, 279, "Output"],
Cell[131114, 3896, 1143, 33, 157, "Output"],
Cell[132260, 3931, 334, 5, 108, "Output"],
Cell[132597, 3938, 2625, 78, 445, "Output"],
Cell[135225, 4018, 721, 19, 150, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135983, 4042, 2582, 74, 666, "Input"],
Cell[138568, 4118, 344, 8, 139, "Output"],
Cell[138915, 4128, 606, 18, 157, "Output"],
Cell[139524, 4148, 1419, 45, 159, "Output"],
Cell[140946, 4195, 2779, 86, 523, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143774, 4287, 282, 8, 216, "Section"],
Cell[CellGroupData[{
Cell[144081, 4299, 1711, 45, 256, "Input"],
Cell[145795, 4346, 334, 5, 108, "Output"],
Cell[146132, 4353, 334, 5, 108, "Output"],
Cell[146469, 4360, 334, 5, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146840, 4370, 1049, 28, 186, "Input"],
Cell[147892, 4400, 270, 4, 108, "Output"],
Cell[148165, 4406, 272, 4, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148474, 4415, 6323, 191, 1477, "Input"],
Cell[154800, 4608, 358, 6, 108, "Output"],
Cell[155161, 4616, 357, 6, 108, "Output"],
Cell[155521, 4624, 358, 6, 108, "Output"],
Cell[155882, 4632, 358, 6, 108, "Output"],
Cell[156243, 4640, 360, 6, 108, "Output"],
Cell[156606, 4648, 358, 6, 108, "Output"],
Cell[156967, 4656, 358, 6, 108, "Output"],
Cell[157328, 4664, 358, 6, 108, "Output"],
Cell[157689, 4672, 358, 6, 108, "Output"],
Cell[158050, 4680, 1917, 54, 301, "Output"],
Cell[159970, 4736, 358, 6, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160365, 4747, 2701, 75, 666, "Input"],
Cell[163069, 4824, 234, 3, 108, "Output"],
Cell[163306, 4829, 236, 3, 108, "Output"],
Cell[163545, 4834, 234, 3, 108, "Output"],
Cell[163782, 4839, 1793, 51, 301, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[165636, 4897, 182, 3, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[165843, 4904, 146, 2, 213, "Section"],
Cell[CellGroupData[{
Cell[166014, 4910, 900, 21, 108, "Input"],
Cell[166917, 4933, 646, 16, 144, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167600, 4954, 804, 21, 108, "Input"],
Cell[168407, 4977, 7060, 194, 1165, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[175516, 5177, 282, 8, 163, "Section"],
Cell[CellGroupData[{
Cell[175823, 5189, 1004, 22, 546, "Input"],
Cell[176830, 5213, 309, 4, 546, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177176, 5222, 910, 23, 910, "Input"],
Cell[178089, 5247, 4157, 114, 3025, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)


